Holographic Four-Point Functions in the (2, 0) Theory

We revisit the calculation of holographic correlators for eleven-dimensional supergravity on $AdS_7\times S^4$. Our methods rely entirely on symmetry and eschew detailed knowledge of the supergravity effective action. By an extension of the position space approach developed in [1, 2] for the $AdS_5\times S^5$ background, we compute four-point correlators of one-half BPS operators for identical weights $k=2, 3, 4$. The $k=2$ case corresponds to the four-point function of the stress-tensor multiplet, which was already known, while the other two cases are new. We also translate the problem in Mellin space, where the solution of the superconformal Ward identity takes a surprisingly simple form. We formulate an algebraic problem, whose (conjecturally unique) solution corresponds to the general one-half BPS four-point function.

==> AdS7sugraMellin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    762388,      18186]
NotebookOptionsPosition[    758117,      18062]
NotebookOutlinePosition[    758546,      18079]
CellTagsIndexPosition[    758503,      18076]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Equal-weight correlators k=2,3,4 for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["AdS", "7"], "\[Times]", 
    SuperscriptBox["S", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Chapter",
 CellChangeTimes->{{3.675603067286909*^9, 3.67560307569268*^9}, {
  3.720903548759948*^9, 3.720903564750556*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Notations in this notebook",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.7209024514978952`*^9, 3.720902457581295*^9}}],

Cell[TextData[{
 StyleBox["Notation:\n1. ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{"Db", "[", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "1"], ",", 
     SubscriptBox["\[CapitalDelta]", "2"], ",", 
     SubscriptBox["\[CapitalDelta]", "3"], ",", 
     SubscriptBox["\[CapitalDelta]", "4"]}]}], TraditionalForm]],
  FontSlant->"Italic"],
 StyleBox["] = ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["D", "_"], 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "1"], 
     SubscriptBox["\[CapitalDelta]", "2"], 
     SubscriptBox["\[CapitalDelta]", "3"], 
     SubscriptBox["\[CapitalDelta]", "4"]}]], TraditionalForm]],
  FontSlant->"Italic"],
 ", and ",
 StyleBox["(u,v) is (U,V) in the paper.\n2. ",
  FontSlant->"Italic"],
 "We  label the exchange Witten diagrams as\n\t\
scalar[\[CapitalDelta],\[Delta]]\tvector[\[CapitalDelta],\[Delta]]\ttensor[\
\[CapitalDelta],\[Delta]]\nwhere \[CapitalDelta]=2k is the dimension of the \
external operator, and \[Delta] is the dimension of the exchanged operator.",
 StyleBox["\n3. Here all the results are about the connected part of the \
correlator, i.e. they come from summing up the exchange and contact Witten \
diagrams.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{
  3.675615070815262*^9, {3.6756573449089413`*^9, 3.675657354464547*^9}, {
   3.6756588467001266`*^9, 3.6756588480351343`*^9}, {3.7069794322000437`*^9, 
   3.706979450550664*^9}, {3.720901742513348*^9, 3.720901773492735*^9}, {
   3.720902412344874*^9, 3.720902446607018*^9}, {3.7209024825804157`*^9, 
   3.720902484723258*^9}, {3.7209027447880793`*^9, 3.720902759761026*^9}, {
   3.720903505601012*^9, 3.720903535018783*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Position space results", "Section",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.6756030871708727`*^9, 3.6756030906711197`*^9}}],

Cell[CellGroupData[{

Cell["k=2", "Subsection",
 CellChangeTimes->{{3.675603102390077*^9, 3.675603104018043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"10", " ", 
      SuperscriptBox["n", "3"]}]], 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "36"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
      RowBox[{"54", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "5"]}], "+", "\[Sigma]", "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"3", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"20", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
      RowBox[{"40", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"40", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"3", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "+", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}]}], "-", 
         RowBox[{"4", " ", "u", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}]}], "-", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"4", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"25", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "36"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
         RowBox[{"54", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"5", " ", "\[Sigma]"}], "-", 
             RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
             RowBox[{"3", " ", "v", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]}]}], 
            ")"}]}], "\[Tau]"], "+", 
         RowBox[{"40", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"40", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
         RowBox[{"25", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "2", ",", "5"}], "]"}]}], "+", 
            RowBox[{"4", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
            RowBox[{"4", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "3", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
            RowBox[{"3", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "2", ",", "4"}], "]"}]}], "-", 
            RowBox[{"4", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "5", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Sigma]", "2"], "-", 
            RowBox[{"4", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"], "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"v", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "5", ",", "5", ",", "4"}], "]"}]}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"5", ",", "4", ",", "4", ",", "5"}], "]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"18", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "2", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"18", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"18", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"3", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"3", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
            RowBox[{"64", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"64", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
            RowBox[{"4", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
            RowBox[{"4", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"20", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "2", ",", "4", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"3", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "2"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"4", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"4", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"4", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "4", ",", "3"}], "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
            RowBox[{"20", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"4", ",", "5", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"5", ",", "4", ",", "5", ",", "4"}], "]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Sigma]", "2"], "-", 
         RowBox[{"4", " ", "\[Tau]"}], "+", 
         SuperscriptBox["\[Tau]", "2"], "-", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "4", ",", "4"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "]"}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "4", ",", "4"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675603106165402*^9, 3.6756031087050867`*^9}, {
  3.675603144643812*^9, 3.67560314621446*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=3", "Subsection",
 CellChangeTimes->{{3.675603857039857*^9, 3.675603857870573*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"181440", " ", 
      SuperscriptBox["n", "3"]}]], 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10080", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "6"], "+", 
         SuperscriptBox["\[Sigma]", "2"], "-", 
         RowBox[{"2", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
         SuperscriptBox["\[Tau]", "2"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "3"]}], ")"}], " ", 
       
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
      RowBox[{"141120", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "63"], "+", 
         SuperscriptBox["\[Sigma]", "2"], "+", 
         RowBox[{"4", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
         SuperscriptBox["\[Tau]", "2"], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "9"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"7", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"17010", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "5"]}], "+", "\[Sigma]", "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"5", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
               RowBox[{"7", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"324", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], ")"}]}], "+", 
      
      RowBox[{"2160", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Sigma]"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"7", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"8", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"8", " ", "u", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"8", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"8", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"1701", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"105", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"3", ",", "4", ",", "7", ",", "6"}], "]"}]}], "+", 
               RowBox[{"7", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"4", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"8", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"56", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"30240", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{"\[Sigma]", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"34", "+", 
            RowBox[{"13", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "5"]}], "+", "\[Sigma]", "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "7", ",", "7"}], "]"}]}], "-", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"192", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "7", ",", "7"}], "]"}]}], "-", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"224", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"6", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "6", ",", "7", ",", "7"}], "]"}]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "7", ",", "7"}], "]"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
               RowBox[{"39", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "7", ",", "7", ",", "7"}], "]"}]}], "-", 
               RowBox[{"42", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"252", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"252", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"234", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"3402", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "72"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"180", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"40", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"180", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"70", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"105", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
         RowBox[{"56", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "7", ",", "7"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
         RowBox[{"56", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "4"]], 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1680", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"4", " ", "\[Tau]"}], "+", 
             SuperscriptBox["\[Tau]", "2"], "-", 
             RowBox[{"4", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Db", "[", 
            RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], 
          SuperscriptBox["\[Tau]", "2"]], "+", 
         FractionBox[
          RowBox[{"2240", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"63", "+", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"56", " ", "\[Tau]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "-", 
             RowBox[{"28", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "+", 
             RowBox[{"7", " ", "v", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}]}], 
            ")"}]}], 
          SuperscriptBox["\[Tau]", "2"]], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "3402", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"5", " ", "\[Sigma]"}], "-", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "+", 
            RowBox[{"5", " ", "v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "3", ",", "3", ",", "6"}], "]"}]}], "+", 
               RowBox[{"v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "+", 
                  RowBox[{"7", " ", "v", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"30240", " ", 
           SuperscriptBox["v", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[Sigma]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Sigma]", "3"]}], "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"34", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Db", "[", 
            RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], 
          SuperscriptBox["\[Tau]", "3"]], "+", 
         RowBox[{"3402", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "72"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}], "-", 
            RowBox[{"180", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "7"}], "]"}]}], "-", 
            RowBox[{"180", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "4", ",", "6"}], "]"}]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "7"}], "]"}]}], "-", 
            RowBox[{"105", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "4", ",", "7"}], "]"}]}], "+", 
            RowBox[{"120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"70", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "5", ",", "7"}], "]"}]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "7"}], "]"}]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         FractionBox[
          RowBox[{"324", " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}], "-", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "5", ",", "7"}], "]"}], "-", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}], "+", 
             RowBox[{"u", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"7", ",", "6", ",", "5", ",", "6"}], "]"}]}]}], 
            ")"}]}], "\[Tau]"], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "2160", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"7", " ", "\[Sigma]"}], "-", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "7"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "7"}], "]"}]}], "+", 
            RowBox[{"8", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
            RowBox[{"8", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "5", ",", "7"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
            RowBox[{"7", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"8", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"8", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "5", ",", "6"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "1701", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "2", ",", "7"}], "]"}]}], "+", 
            RowBox[{"120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "4", ",", "7"}], "]"}]}], "-", 
            RowBox[{"120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "3", ",", "7"}], "]"}]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "5", ",", "7"}], "]"}]}], "-", 
            RowBox[{"105", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "4", ",", "7"}], "]"}]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "5", ",", "7"}], "]"}]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
            RowBox[{"60", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "2", ",", "6"}], "]"}]}], "-", 
            RowBox[{"120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
            RowBox[{"120", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "3", ",", "6"}], "]"}]}], "-", 
            RowBox[{"105", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
            RowBox[{"105", " ", "u", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "4", ",", "6"}], "]"}]}], "-", 
            RowBox[{"56", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"56", " ", "u", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "5", ",", "6"}], "]"}]}]}], ")"}]}],
          "-", 
         FractionBox[
          RowBox[{"68040", " ", 
           SuperscriptBox["v", "4"], " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Sigma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"Db", "[", 
               RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
             RowBox[{"v", " ", 
              RowBox[{"Db", "[", 
               RowBox[{"6", ",", "7", ",", "7", ",", "6"}], "]"}]}], "+", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "6", ",", "7"}], "]"}]}], ")"}]}], 
          SuperscriptBox["\[Tau]", "3"]], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "28", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"5", " ", "\[Sigma]"}], "-", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "4", ",", "6", ",", "7"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "u"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "5", ",", "5", ",", "7"}], "]"}]}], "-", 
               RowBox[{"4", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "6", ",", "4", ",", "7"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "-", 
               RowBox[{"9", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "6", ",", "6", ",", "7"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
               RowBox[{"24", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "5", ",", "7"}], "]"}]}], "-", 
               RowBox[{"40", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "5", ",", "5", ",", "7"}], "]"}]}], "+", 
               RowBox[{"24", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
               RowBox[{"117", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}], "+", 
               RowBox[{"24", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "6", ",", "5", ",", "6"}], "]"}]}], "+", 
               RowBox[{"126", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "6", ",", "6", ",", "7"}], "]"}]}], "+", 
               RowBox[{"126", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "6", ",", "6", ",", "7"}], "]"}]}], "-", 
               RowBox[{"117", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "7", ",", "5", ",", "7"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"68040", " ", 
       SuperscriptBox["u", "4"], " ", "\[Sigma]", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2160", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"66", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"260", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"66", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"7", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"7", " ", "v", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"68", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"8", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"8", " ", "v", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"7", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"7", " ", "u", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"8", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"8", " ", "u", " ", 
             SuperscriptBox["\[Tau]", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"1080", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"9", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"6", ",", "7", ",", "6", ",", "7"}], "]"}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29160", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "6", ",", "2"}], "]"}]}], "-", 
            RowBox[{"14580", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "7", ",", "3"}], "]"}]}], "+", 
            RowBox[{"72900", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"29160", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "7", ",", "4"}], "]"}]}], "+", 
            RowBox[{"65220", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"25515", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"33445", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"13512", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"448", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"96", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"14580", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"9720", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"29160", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"17010", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"25515", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"13224", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"13512", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"160", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"480", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"480", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"6336", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}], "+", 
            RowBox[{"96", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"384", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"504", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"504", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"468", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "7", ",", "7", ",", "5"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11664", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "6", ",", "2"}], "]"}]}], "+", 
            RowBox[{"2916", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "2", ",", "7", ",", "3"}], "]"}]}], "+", 
            RowBox[{"29160", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"29160", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"2916", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "7", ",", "2"}], "]"}]}], "-", 
            RowBox[{"2916", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "7", ",", "2"}], "]"}]}], "-", 
            RowBox[{"5832", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "7", ",", "4"}], "]"}]}], "+", 
            RowBox[{"5832", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "3", ",", "7", ",", "4"}], "]"}]}], "+", 
            RowBox[{"7656", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"7656", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"5832", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "7", ",", "3"}], "]"}]}], "-", 
            RowBox[{"5832", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "7", ",", "3"}], "]"}]}], "-", 
            RowBox[{"3375", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3375", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "4", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"8270", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"8270", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3375", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"3375", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"660", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"852", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"448", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"448", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"852", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"660", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"2916", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"2916", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "2", ",", "6", ",", "3"}], "]"}]}], "-", 
            RowBox[{"2916", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "6", ",", "2"}], "]"}]}], "+", 
            RowBox[{"2916", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "6", ",", "2"}], "]"}]}], "+", 
            RowBox[{"5832", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5832", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "3", ",", "6", ",", "4"}], "]"}]}], "-", 
            RowBox[{"5832", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"5832", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
            RowBox[{"3375", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3375", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"384", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"384", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"3375", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"3375", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "4"}], "]"}]}], "+", 
            RowBox[{"852", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"660", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
            RowBox[{"160", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"480", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"480", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"160", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"480", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "+", 
            RowBox[{"480", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"468", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}], "-", 
            RowBox[{"468", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}], "-", 
            RowBox[{"660", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "6", ",", "5"}], "]"}]}], "+", 
            RowBox[{"852", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "6", ",", "5"}], "]"}]}], "-", 
            RowBox[{"384", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"384", " ", "u", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "4"}], "]"}]}], "-", 
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"504", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"504", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"504", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"504", " ", "u", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"504", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "6", ",", "7", ",", "6"}], "]"}]}], "-", 
            RowBox[{"468", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "7", ",", "7", ",", "5"}], "]"}]}], "-", 
            RowBox[{"468", " ", "u", " ", "v", " ", "\[Tau]", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "7", ",", "7", ",", "5"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.67560386248225*^9, 3.6756038636572323`*^9}, {
  3.675604992393673*^9, 3.6756049943683453`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=4", "Subsection",
 CellChangeTimes->{{3.675608378623969*^9, 3.675608380008757*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalG]4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3891888000", " ", 
      SuperscriptBox["n", "3"]}]], 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"40040", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{"34", " ", "\[Tau]"}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"81", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"27", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"34", "-", 
            RowBox[{"24", " ", "\[Tau]"}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"23166", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"11", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"53513460", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "429"]}], "+", 
         SuperscriptBox["\[Sigma]", "3"], "-", 
         FractionBox[
          RowBox[{"72", " ", "\[Sigma]", " ", "\[Tau]"}], "13"], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
         RowBox[{"9", " ", "\[Sigma]", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         SuperscriptBox["\[Tau]", "3"], "+", 
         FractionBox[
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "143"], "-", 
         RowBox[{
          FractionBox["18", "13"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"11", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"1501500", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "6"], "+", 
         SuperscriptBox["\[Sigma]", "2"], "-", 
         RowBox[{"2", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
         SuperscriptBox["\[Tau]", "2"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "3"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"72", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"90", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"27027000", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "63"], "+", 
         SuperscriptBox["\[Sigma]", "2"], "+", 
         RowBox[{"4", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
         SuperscriptBox["\[Tau]", "2"], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "9"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"112", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"168", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"5", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
               RowBox[{"11", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6486480", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "5"]}], "+", "\[Sigma]", "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"120", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"7", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "3", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"80", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "4", ",", "8", ",", "8"}], "]"}]}], "+", 
               RowBox[{"60", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["u", "3"], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"9750", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Sigma]"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Db", "[", 
          RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"Db", "[", 
          RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}], "+", 
         RowBox[{"Db", "[", 
          RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], ")"}]}], "+", 
      
      RowBox[{"122850", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"33", " ", 
          SuperscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"11", " ", "\[Tau]"}]}], ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"99", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"36", " ", "\[Tau]"}], "-", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "11"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"11", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"11", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"11", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"12", " ", "u", " ", "v", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"12", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"12", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"77220", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"45", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"55", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"55", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"55", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"55", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"107250", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Sigma]"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "504"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"504", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"504", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"720", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"720", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"720", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"495", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"495", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"495", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"220", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"5", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"144", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
               RowBox[{"99", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
               RowBox[{"44", " ", 
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"220", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"220", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"463320", " ", 
       RowBox[{"(", 
        RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"420", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"420", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"420", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"1120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"1120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"1260", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"1260", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1260", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"840", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"385", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"385", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"385", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"420", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"2", ",", "3", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1120", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "4", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1260", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"840", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"385", " ", 
             SuperscriptBox["u", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"132", " ", 
             SuperscriptBox["u", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"132", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"17325", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "63"], "+", 
         SuperscriptBox["\[Sigma]", "2"], "+", 
         RowBox[{"4", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
         SuperscriptBox["\[Tau]", "2"], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "9"]}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "84"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"216", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"240", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"260", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "-", 
         RowBox[{"260", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "216"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"252", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"48", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"247", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "9", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"260", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"247", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"20020", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "5"]}], "+", "\[Sigma]", "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1000"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"800", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"2400", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"800", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"800", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"2560", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"3850", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "9", ",", "9"}], "]"}]}], "-", 
         RowBox[{"1430", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1540", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"3575", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1540", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1540", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"3520", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"2310", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "-", 
         RowBox[{"990", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1320", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
         RowBox[{"2640", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1320", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"1320", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"1980", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"858", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "-", 
         RowBox[{"858", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2400"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"3000", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"800", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "325"}], " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"5", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"350", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"u", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"140", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "80"}], " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
                    RowBox[{"70", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
                    RowBox[{"40", " ", "u", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
                    RowBox[{"39", " ", "u", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"7", ",", "9", ",", "9", ",", "9"}], "]"}]}], "+", 
                    RowBox[{"26", " ", "u", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{"1287", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"23166", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20160"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "2", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"16800", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"16800", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "2", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"70560", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "8", ",", "8"}], "]"}]}], "-", 
         RowBox[{"11200", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "2", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"44800", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"44800", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "3", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"94080", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "4", ",", "8", ",", "8"}], "]"}]}], "-", 
         RowBox[{"25200", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "3", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"50400", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"50400", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "4", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"70560", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "-", 
         RowBox[{"25200", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "4", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"33600", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"33600", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"35280", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "-", 
         RowBox[{"15400", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"15400", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"15400", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"12936", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
         RowBox[{"6600", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"5280", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
         RowBox[{"5280", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"2145", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "6"]], 
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["\[Tau]", "3"]]}], "40040", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "81"}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "+", 
            RowBox[{"96", " ", "\[Tau]"}], "-", 
            RowBox[{"34", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"96", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"24", " ", "\[Tau]"}], "-", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}], "+", 
         RowBox[{"23166", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"11", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "124740", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"429", "+", 
            RowBox[{"429", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"594", " ", "\[Tau]"}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "-", 
            RowBox[{"297", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{"27", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"143", "-", 
               RowBox[{"88", " ", "\[Tau]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"11", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "250250", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"4", " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"], "-", 
            RowBox[{"4", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "5", ",", "8"}], "]"}]}], "+", 
            RowBox[{"90", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "429000", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"63", "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"56", " ", "\[Tau]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"28", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"112", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "4", ",", "8"}], "]"}]}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"168", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "5", ",", "5", ",", "8"}], "]"}]}], "+", 
               RowBox[{"5", " ", "v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"11", " ", "v", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "1297296", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"5", " ", "\[Sigma]"}], "-", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "2", ",", "8"}], "]"}]}], "+", 
            RowBox[{"7", " ", "v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "3", ",", "3", ",", "8"}], "]"}]}], "+", 
               RowBox[{"v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"80", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "4", ",", "4", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"60", " ", "v", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "5", ",", "5", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"23166", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20160"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "2", ",", "8"}], "]"}]}], "+", 
            RowBox[{"16800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "3", ",", "9"}], "]"}]}], "-", 
            RowBox[{"70560", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "3", ",", "8"}], "]"}]}], "+", 
            RowBox[{"44800", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "4", ",", "9"}], "]"}]}], "-", 
            RowBox[{"94080", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "4", ",", "8"}], "]"}]}], "+", 
            RowBox[{"50400", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "5", ",", "9"}], "]"}]}], "-", 
            RowBox[{"70560", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "5", ",", "8"}], "]"}]}], "+", 
            RowBox[{"33600", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "6", ",", "9"}], "]"}]}], "-", 
            RowBox[{"35280", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"15400", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"12936", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}], "+", 
            RowBox[{"5280", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
            RowBox[{"16800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "2", ",", "3", ",", "8"}], "]"}]}], "-", 
            RowBox[{"11200", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "2", ",", "4", ",", "9"}], "]"}]}], "+", 
            RowBox[{"44800", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "4", ",", "8"}], "]"}]}], "-", 
            RowBox[{"25200", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "5", ",", "9"}], "]"}]}], "+", 
            RowBox[{"50400", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "5", ",", "8"}], "]"}]}], "-", 
            RowBox[{"25200", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "6", ",", "9"}], "]"}]}], "+", 
            RowBox[{"33600", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "6", ",", "8"}], "]"}]}], "-", 
            RowBox[{"15400", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "7", ",", "9"}], "]"}]}], "+", 
            RowBox[{"15400", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "7", ",", "8"}], "]"}]}], "-", 
            RowBox[{"6600", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
            RowBox[{"5280", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
            RowBox[{"2145", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "9750", " ", 
          SuperscriptBox["v", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"7", " ", "\[Sigma]"}], "-", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "3"]], "122850", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"132", "-", 
               RowBox[{"36", " ", "\[Tau]"}]}], ")"}]}], "-", 
            RowBox[{"36", " ", "\[Tau]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "6", ",", "9"}], "]"}]}], "+", 
            RowBox[{"12", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
            RowBox[{"12", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "7", ",", "8"}], "]"}]}], "+", 
            RowBox[{"11", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "6", ",", "8"}], "]"}]}], "-", 
            RowBox[{"12", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"12", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "77220", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "6", ",", "9"}], "]"}]}], "-", 
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "5", ",", "9"}], "]"}]}], "+", 
            RowBox[{"55", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"55", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "6", ",", "9"}], "]"}]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
            RowBox[{"33", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"45", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "5", ",", "8"}], "]"}]}], "-", 
            RowBox[{"55", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "7", ",", "8"}], "]"}]}], "+", 
            RowBox[{"55", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "6", ",", "8"}], "]"}]}], "-", 
            RowBox[{"33", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"33", " ", "u", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "107250", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"7", " ", "\[Sigma]"}], "-", 
            RowBox[{"4", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "5", ",", "9"}], "]"}]}], "-", 
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "4", ",", "9"}], "]"}]}], "+", 
            RowBox[{"720", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "6", ",", "9"}], "]"}]}], "-", 
            RowBox[{"720", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "5", ",", "9"}], "]"}]}], "+", 
            RowBox[{"495", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"495", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "6", ",", "9"}], "]"}]}], "+", 
            RowBox[{"220", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
            RowBox[{"220", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "5", ",", "8"}], "]"}]}], "+", 
            RowBox[{"504", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "4", ",", "8"}], "]"}]}], "-", 
            RowBox[{"720", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"720", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "5", ",", "8"}], "]"}]}], "-", 
            RowBox[{"495", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "7", ",", "8"}], "]"}]}], "+", 
            RowBox[{"495", " ", "u", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "6", ",", "8"}], "]"}]}], "-", 
            RowBox[{"220", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"220", " ", "u", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "463320", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Sigma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"420", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "3", ",", "9"}], "]"}]}], "-", 
            RowBox[{"420", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "2", ",", "9"}], "]"}]}], "+", 
            RowBox[{"1120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "4", ",", "9"}], "]"}]}], "-", 
            RowBox[{"1120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "3", ",", "9"}], "]"}]}], "+", 
            RowBox[{"1260", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "5", ",", "9"}], "]"}]}], "-", 
            RowBox[{"1260", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "4", ",", "9"}], "]"}]}], "+", 
            RowBox[{"840", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "6", ",", "9"}], "]"}]}], "-", 
            RowBox[{"840", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "5", ",", "9"}], "]"}]}], "+", 
            RowBox[{"385", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"385", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "6", ",", "9"}], "]"}]}], "+", 
            RowBox[{"132", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
            RowBox[{"132", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}]}], "-", 
            RowBox[{"420", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "2", ",", "3", ",", "8"}], "]"}]}], "+", 
            RowBox[{"420", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "2", ",", "8"}], "]"}]}], "-", 
            RowBox[{"1120", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "4", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1120", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "3", ",", "8"}], "]"}]}], "-", 
            RowBox[{"1260", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "5", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1260", " ", "u", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "4", ",", "8"}], "]"}]}], "-", 
            RowBox[{"840", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "6", ",", "8"}], "]"}]}], "+", 
            RowBox[{"840", " ", "u", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "5", ",", "8"}], "]"}]}], "-", 
            RowBox[{"385", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "7", ",", "8"}], "]"}]}], "+", 
            RowBox[{"385", " ", "u", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "6", ",", "8"}], "]"}]}], "-", 
            RowBox[{"132", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"132", " ", "u", " ", 
             SuperscriptBox["v", "5"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "4"]], "675675", " ", 
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "+", 
            RowBox[{"4", " ", "\[Tau]"}], "-", 
            RowBox[{"62", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Tau]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"70", "+", 
               RowBox[{"247", " ", "\[Tau]"}], "+", 
               RowBox[{"62", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"247", " ", "\[Tau]"}], "-", 
               RowBox[{"241", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"v", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "9", ",", "9", ",", "8"}], "]"}]}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Tau]", "2"]], "275", " ", 
          SuperscriptBox["v", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"63", "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"56", " ", "\[Tau]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{"28", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "u"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "7", ",", "7", ",", "9"}], "]"}]}], "-", 
               RowBox[{"6", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "8", ",", "6", ",", "9"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "-", 
               RowBox[{"13", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
               RowBox[{"48", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}]}], "-", 
               RowBox[{"84", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "7", ",", "7", ",", "9"}], "]"}]}], "+", 
               RowBox[{"48", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
               RowBox[{"247", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
               RowBox[{"48", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}], "+", 
               RowBox[{"260", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}], "+", 
               RowBox[{"260", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
               RowBox[{"247", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "9", ",", "7", ",", "9"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "\[Tau]"], "4004", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"5", " ", "\[Sigma]"}], "-", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"600", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "4", ",", "6", ",", "9"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "u"}], ")"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "5", ",", "5", ",", "9"}], "]"}]}], "-", 
               RowBox[{"4", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "6", ",", "4", ",", "9"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"25", " ", "v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "5", ",", "6", ",", "9"}], "]"}]}], "+", 
               RowBox[{"32", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "6", ",", "5", ",", "9"}], "]"}]}], "-", 
               RowBox[{"40", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "5", ",", "5", ",", "9"}], "]"}]}], "+", 
               RowBox[{"32", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "5", ",", "6", ",", "8"}], "]"}]}], "-", 
               RowBox[{"143", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "5", ",", "7", ",", "9"}], "]"}]}], "+", 
               RowBox[{"32", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "6", ",", "5", ",", "8"}], "]"}]}], "+", 
               RowBox[{"154", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "6", ",", "6", ",", "9"}], "]"}]}], "+", 
               RowBox[{"154", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "6", ",", "6", ",", "9"}], "]"}]}], "-", 
               RowBox[{"143", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "7", ",", "5", ",", "9"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["v", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"256", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "6", ",", "6", ",", "8"}], "]"}]}], "-", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "6", ",", "7", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "7", ",", "6", ",", "9"}], "]"}]}], "-", 
                  RowBox[{"13", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "6", ",", "6", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "6", ",", "7", ",", "8"}], "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"14", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "7", ",", "6", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"21", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "7", ",", "7", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"21", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "7", ",", "7", ",", "9"}], "]"}]}], "-", 
                  RowBox[{"24", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "8", ",", "6", ",", "9"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"66", " ", 
             SuperscriptBox["v", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"30", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "-", 
               RowBox[{"13", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["v", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"320", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "7", ",", "7", ",", "8"}], "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"40", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"40", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "8", ",", "7", ",", "9"}], "]"}]}], "-", 
                  RowBox[{"30", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "7", ",", "7", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"40", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
                  RowBox[{"39", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"40", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "8", ",", "7", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"26", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}], "+", 
                  RowBox[{"26", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
                  RowBox[{"39", " ", "u", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"9", ",", "9", ",", "7", ",", "9"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"675675", " ", 
       SuperscriptBox["u", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Sigma]", "4"]}], "+", 
         RowBox[{"4", " ", "\[Tau]"}], "-", 
         RowBox[{"62", " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Tau]", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Sigma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"62", "+", 
            RowBox[{"247", " ", "\[Tau]"}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"241", " ", "\[Tau]"}], "-", 
            RowBox[{"247", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "64"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "9", ",", "8", ",", "8"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["u", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"40040", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Sigma]", "3"]}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["\[Sigma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{"81", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"24", " ", "\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Tau]", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Db", "[", 
             RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}], 
           SuperscriptBox["\[Sigma]", "3"]]}], "+", 
         RowBox[{"23166", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "124740", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox["\[Sigma]", "3"]}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"594", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
            RowBox[{"429", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", "\[Tau]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "250250", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "-", 
            RowBox[{"4", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "8", ",", "5"}], "]"}]}], "+", 
            RowBox[{"90", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"55", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "429000", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"56", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"63", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"112", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "8", ",", "4"}], "]"}]}], "+", 
            RowBox[{"168", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "8", ",", "5"}], "]"}]}], "+", 
            RowBox[{"120", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"55", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "1297296", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "8", ",", "2"}], "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "3", ",", "8", ",", "3"}], "]"}]}], "+", 
               RowBox[{"80", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "4", ",", "8", ",", "4"}], "]"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "5", ",", "8", ",", "5"}], "]"}]}], "+", 
               RowBox[{"30", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"23166", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20160"}], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "8", ",", "2"}], "]"}]}], "+", 
            RowBox[{"16800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "9", ",", "3"}], "]"}]}], "-", 
            RowBox[{"70560", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "8", ",", "3"}], "]"}]}], "+", 
            RowBox[{"44800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "9", ",", "4"}], "]"}]}], "-", 
            RowBox[{"94080", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "8", ",", "4"}], "]"}]}], "+", 
            RowBox[{"50400", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "9", ",", "5"}], "]"}]}], "-", 
            RowBox[{"70560", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "8", ",", "5"}], "]"}]}], "+", 
            RowBox[{"33600", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "9", ",", "6"}], "]"}]}], "-", 
            RowBox[{"35280", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"15400", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"12936", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}], "+", 
            RowBox[{"5280", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"16800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "2", ",", "8", ",", "3"}], "]"}]}], "-", 
            RowBox[{"11200", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "2", ",", "9", ",", "4"}], "]"}]}], "+", 
            RowBox[{"44800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "8", ",", "4"}], "]"}]}], "-", 
            RowBox[{"25200", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "9", ",", "5"}], "]"}]}], "+", 
            RowBox[{"50400", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "8", ",", "5"}], "]"}]}], "-", 
            RowBox[{"25200", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"33600", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "6"}], "]"}]}], "-", 
            RowBox[{"15400", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"15400", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "7"}], "]"}]}], "-", 
            RowBox[{"6600", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"5280", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
            RowBox[{"2145", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "9750", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"4", " ", "\[Sigma]"}], "+", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Db", "[", 
             RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}], "-", 
            RowBox[{"v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"Db", "[", 
             RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}], "+", 
            RowBox[{"u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "3"]], "122850", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"36", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"11", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"12", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"11", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "7"}], "]"}]}], "+", 
            RowBox[{"11", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "6"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"12", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "77220", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"55", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"33", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"45", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "6", ",", "9", ",", "5"}], "]"}]}], "+", 
               RowBox[{"55", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "7", ",", "9", ",", "6"}], "]"}]}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"45", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"45", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "5"}], "]"}]}], "-", 
            RowBox[{"55", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "7"}], "]"}]}], "+", 
            RowBox[{"55", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "6"}], "]"}]}], "-", 
            RowBox[{"33", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"33", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "463320", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"420", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "2", ",", "9", ",", "3"}], "]"}]}], "+", 
            RowBox[{"1120", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "3", ",", "9", ",", "4"}], "]"}]}], "+", 
            RowBox[{"1260", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "9", ",", "5"}], "]"}]}], "+", 
            RowBox[{"840", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"385", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"132", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"420", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "3", ",", "9", ",", "2"}], "]"}]}], "+", 
               RowBox[{"1120", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "4", ",", "9", ",", "3"}], "]"}]}], "+", 
               RowBox[{"1260", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "5", ",", "9", ",", "4"}], "]"}]}], "+", 
               RowBox[{"840", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "6", ",", "9", ",", "5"}], "]"}]}], "+", 
               RowBox[{"385", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "7", ",", "9", ",", "6"}], "]"}]}], "+", 
               RowBox[{"132", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"420", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "2", ",", "8", ",", "3"}], "]"}]}], "+", 
            RowBox[{"420", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "8", ",", "2"}], "]"}]}], "-", 
            RowBox[{"1120", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "3", ",", "8", ",", "4"}], "]"}]}], "+", 
            RowBox[{"1120", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "8", ",", "3"}], "]"}]}], "-", 
            RowBox[{"1260", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "8", ",", "5"}], "]"}]}], "+", 
            RowBox[{"1260", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "4"}], "]"}]}], "-", 
            RowBox[{"840", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"840", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "5"}], "]"}]}], "-", 
            RowBox[{"385", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "7"}], "]"}]}], "+", 
            RowBox[{"385", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "6"}], "]"}]}], "-", 
            RowBox[{"132", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"132", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "107250", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"4", " ", "\[Sigma]"}], "+", 
            RowBox[{"7", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "4", ",", "9", ",", "5"}], "]"}]}], "+", 
            RowBox[{"720", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"495", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"220", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"504", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "5", ",", "9", ",", "4"}], "]"}]}], "+", 
               RowBox[{"720", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "6", ",", "9", ",", "5"}], "]"}]}], "+", 
               RowBox[{"495", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "7", ",", "9", ",", "6"}], "]"}]}], "+", 
               RowBox[{"220", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"504", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "8", ",", "5"}], "]"}]}], "+", 
            RowBox[{"504", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "4"}], "]"}]}], "-", 
            RowBox[{"720", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"720", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "5"}], "]"}]}], "-", 
            RowBox[{"495", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "7"}], "]"}]}], "+", 
            RowBox[{"495", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "6"}], "]"}]}], "-", 
            RowBox[{"220", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"220", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "4"]], "675675", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Sigma]", "4"]}], "+", 
            RowBox[{"2", " ", "\[Tau]"}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Tau]", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Tau]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"62", "+", 
               RowBox[{"241", " ", "\[Tau]"}], "+", 
               RowBox[{"62", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"247", " ", "\[Tau]"}], "-", 
               RowBox[{"247", " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"64", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "-", 
            RowBox[{"13", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Db", "[", 
                RowBox[{"8", ",", "9", ",", "8", ",", "9"}], "]"}], "+", 
               RowBox[{"Db", "[", 
                RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "\[Sigma]"], "4004", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "5", ",", "9", ",", "6"}], "]"}]}], "-", 
            RowBox[{"2560", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"800", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "5"}], "]"}]}], "+", 
            RowBox[{"1540", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "6", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"3520", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "8", ",", "7"}], "]"}]}], "+", 
            RowBox[{"1540", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"1320", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1980", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1320", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"2400", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "4", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "8", ",", "6"}], "]"}]}], "-", 
            RowBox[{"1000", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "9", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3000", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "9", ",", "5"}], "]"}]}], "+", 
            RowBox[{"3000", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "9", ",", "5"}], "]"}]}], "-", 
            RowBox[{"3575", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "5", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"800", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "5"}], "]"}]}], "+", 
            RowBox[{"1540", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "8", ",", "7"}], "]"}]}], "-", 
            RowBox[{"2400", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "4"}], "]"}]}], "-", 
            RowBox[{"1430", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"3850", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "6"}], "]"}]}], "+", 
            RowBox[{"3850", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "6"}], "]"}]}], "-", 
            RowBox[{"2640", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"1540", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "6"}], "]"}]}], "+", 
            RowBox[{"1320", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
            RowBox[{"3575", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "5"}], "]"}]}], "-", 
            RowBox[{"990", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"2310", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"2310", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"1287", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"1320", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}], "-", 
            RowBox[{"2640", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "6"}], "]"}]}], "-", 
            RowBox[{"858", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"858", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"858", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"1287", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "9", ",", "9", ",", "7"}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Sigma]", "2"]], "275", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            RowBox[{"56", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"63", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"240", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"48", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"8", ",", "8", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"216", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
            RowBox[{"84", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"252", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "7"}], "]"}]}], "+", 
            RowBox[{"252", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "7"}], "]"}]}], "-", 
            RowBox[{"247", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
            RowBox[{"48", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "8", ",", "7"}], "]"}]}], "-", 
            RowBox[{"216", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "6"}], "]"}]}], "-", 
            RowBox[{"260", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"260", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"260", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
            RowBox[{"247", " ", "u", " ", "v", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"9", ",", "9", ",", "9", ",", "7"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675608382413385*^9, 3.675608387161978*^9}, {
  3.675608520351143*^9, 3.675608527205041*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mellin space results", "Section",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.675654414544993*^9, 3.67565442322465*^9}}],

Cell[CellGroupData[{

Cell["k=2", "Subsection",
 CellChangeTimes->{{3.6756544266716537`*^9, 3.675654428823559*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5160960", "-", 
      RowBox[{"2512896", " ", "s"}], "+", 
      RowBox[{"445440", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"34176", " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"960", " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"4386816", " ", "t"}], "+", 
      RowBox[{"1967872", " ", "s", " ", "t"}], "-", 
      RowBox[{"315008", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"21392", " ", 
       SuperscriptBox["s", "3"], " ", "t"}], "-", 
      RowBox[{"520", " ", 
       SuperscriptBox["s", "4"], " ", "t"}], "+", 
      RowBox[{"1507072", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"609152", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"84576", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"4764", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"268800", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"95264", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"10792", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"448", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"26320", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"7892", " ", "s", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"654", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"1344", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"324", " ", "s", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"5", " ", "s", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"3022848", " ", "\[Sigma]"}], "+", 
      RowBox[{"2629632", " ", "s", " ", "\[Sigma]"}], "-", 
      RowBox[{"655872", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"61440", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1920", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2055168", " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"1797632", " ", "s", " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"429760", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"37120", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"1040", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"521984", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"461760", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"103760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"7840", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"61568", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"55760", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"11440", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"680", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"3328", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"3168", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"568", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"68", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1916928", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1222656", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"279552", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"27264", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"960", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1222656", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"762112", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"168704", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"15728", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"520", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"279552", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"168704", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"35568", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"3076", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"27264", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"15728", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"3076", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"232", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"960", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"520", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2580480", " ", "\[Tau]"}], "+", 
      RowBox[{"918528", " ", "s", " ", "\[Tau]"}], "-", 
      RowBox[{"57088", " ", 
       SuperscriptBox["s", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"12416", " ", 
       SuperscriptBox["s", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1792", " ", 
       SuperscriptBox["s", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["s", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"918528", " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"108544", " ", "s", " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"171200", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"34256", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"2592", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"68", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"57088", " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"171200", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"74528", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"10416", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"572", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"12416", " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"34256", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"10416", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1008", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1792", " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"2592", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"572", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"68", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"3022848", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"2055168", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"521984", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"61568", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"3328", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"2629632", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1797632", " ", "s", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
       "+", 
      RowBox[{"461760", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"55760", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"3168", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"68", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"655872", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"429760", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"103760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"11440", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"568", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"61440", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"37120", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"7840", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"680", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1920", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1040", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"5160960", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4386816", " ", "s", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1507072", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"268800", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"26320", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1344", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2512896", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1967872", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"609152", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"95264", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7892", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"324", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"445440", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"315008", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"84576", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"10792", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"654", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"34176", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"21392", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4764", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"448", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"960", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"520", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.734966643195417*^9, 3.734966646863572*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=3", "Subsection",
 CellChangeTimes->{{3.675654906267981*^9, 3.6756549069106903`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"76517631590400", "-", 
      RowBox[{"58188838993920", " ", "s"}], "+", 
      RowBox[{"18566158417920", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"3268396892160", " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"348850851840", " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"23197409280", " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"940999680", " ", 
       SuperscriptBox["s", "6"]}], "-", 
      RowBox[{"21335040", " ", 
       SuperscriptBox["s", "7"]}], "+", 
      RowBox[{"207360", " ", 
       SuperscriptBox["s", "8"]}], "-", 
      RowBox[{"80176510402560", " ", "t"}], "+", 
      RowBox[{"59323156365312", " ", "s", " ", "t"}], "-", 
      RowBox[{"18314139082752", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"3103064672256", " ", 
       SuperscriptBox["s", "3"], " ", "t"}], "-", 
      RowBox[{"317141328384", " ", 
       SuperscriptBox["s", "4"], " ", "t"}], "+", 
      RowBox[{"20090032128", " ", 
       SuperscriptBox["s", "5"], " ", "t"}], "-", 
      RowBox[{"772311168", " ", 
       SuperscriptBox["s", "6"], " ", "t"}], "+", 
      RowBox[{"16504704", " ", 
       SuperscriptBox["s", "7"], " ", "t"}], "-", 
      RowBox[{"150336", " ", 
       SuperscriptBox["s", "8"], " ", "t"}], "+", 
      RowBox[{"36481121943552", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"26129147092992", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"7749434935296", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1251851989504", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"121021758720", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"7190830720", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"256893120", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"5048320", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"9527592222720", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"6570515005440", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"1857346104320", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"282907547520", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"25483535840", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"1391807360", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"44967800", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"782920", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"1586464788480", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"1047505653760", " ", "s", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"279722025600", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"39644555680", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"3264168000", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"159426040", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"4475480", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"64940", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"176432256000", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"110865932928", " ", "s", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"27681275808", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"3591026304", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"263452776", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"11060432", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"253042", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"2726", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"13299302016", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"7901546976", " ", "s", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"1822405568", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"211861272", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"13358320", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"453010", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"7510", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"672122880", " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"374872320", " ", "s", " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"78690240", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"7963760", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"407980", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"9980", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"21827520", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"11337360", " ", "s", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"2125520", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"179380", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"6740", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"411840", " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"197400", " ", "s", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"32230", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"2110", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"3432", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"1502", " ", "s", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"206", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"17008164864000", " ", "\[Sigma]"}], "+", 
      RowBox[{"22041870336000", " ", "s", " ", "\[Sigma]"}], "-", 
      RowBox[{"9985564016640", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2243297894400", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"283800637440", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"21141043200", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"917775360", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"21427200", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"207360", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"10628245094400", " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"16639665684480", " ", "s", " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"8010065240064", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"1832875084800", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"231164711424", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"16933328640", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"715844736", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"16156800", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"150336", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"1289549168640", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"4463175610368", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2494902190080", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"597739531776", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"75731382528", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"5440682112", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"221826240", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"4766208", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"627014209536", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"347476420608", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"359863691264", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"98379403584", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"12834440416", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"905493648", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"35159352", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"701880", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"265329871872", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"73116328192", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"15526489344", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"8047720576", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1183682944", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"83389168", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"3034680", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"53940", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"46825438464", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"21465614400", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2484490592", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"162623504", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"53646728", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"4125820", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"138594", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2010", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"4748625408", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2489720192", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"435674432", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"26122992", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"376832", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"91028", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2910", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"295415424", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"161646048", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"30699744", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2402864", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"66156", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"92", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"11149248", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"6118448", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1152504", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"88336", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2484", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"234576", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"126180", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"22482", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1494", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1096", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
      RowBox[{"178", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
      RowBox[{"12020377190400", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4372701511680", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"790564700160", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"622875156480", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"124913111040", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"12361697280", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"662307840", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"18385920", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"207360", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"10149425971200", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"2838826303488", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1224526749696", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"659888944128", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"120017539584", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"11071219968", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"554822784", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"14366592", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"150336", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"3471528001536", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"511270244352", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"715867327488", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"296220338688", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"48615249408", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4121330304", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"189368640", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4454400", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"616417615872", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"50793243648", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"217532874752", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"73753946304", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"10873907296", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"833361648", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"34209144", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"703560", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"58841954304", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"33372951296", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"38773366080", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"11194424832", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1473637744", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"99969632", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"3534480", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"59820", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2480421888", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"5608013184", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4261283680", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1071017936", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"124592448", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"7256732", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"208566", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2598", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"39691776", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"488109632", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"291222832", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"64377232", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"6500052", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"309076", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"8785152", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"23830752", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"12001928", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2335056", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"198314", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"6982", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"344064", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"617984", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"271760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"46148", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"3116", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"6624", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"2584", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"376", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"20371577241600", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"18573404405760", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"7095149199360", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1489164779520", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"188448215040", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"14764400640", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"701015040", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"18478080", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"207360", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"18573404405760", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"16692890075136", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"6264617803776", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1286905116672", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"158743355904", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"12069679104", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"553486464", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"14018688", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"150336", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"7095149199360", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"6264617803776", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2298987823104", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"459365545472", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"54780253440", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"3998432384", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"174605376", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"4172288", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1489164779520", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1286905116672", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"459365545472", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"88611807360", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"10108735200", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"697931008", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"28428088", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"622520", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"188448215040", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"158743355904", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"54780253440", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"10108735200", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1088089280", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"69589976", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2560000", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"48820", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"14764400640", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"12069679104", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"3998432384", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"697931008", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"69589976", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"3996856", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"125726", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1882", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"701015040", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"553486464", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"174605376", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"28428088", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2560000", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"125726", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"3044", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"18478080", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"14018688", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"4172288", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"622520", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"48820", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1882", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"207360", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"150336", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"26486872473600", " ", "\[Tau]"}], "-", 
      RowBox[{"26819232399360", " ", "s", " ", "\[Tau]"}], "+", 
      RowBox[{"10826407378944", " ", 
       SuperscriptBox["s", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2335872688128", " ", 
       SuperscriptBox["s", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"301373085696", " ", 
       SuperscriptBox["s", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"24345879552", " ", 
       SuperscriptBox["s", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"1238032896", " ", 
       SuperscriptBox["s", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"38276352", " ", 
       SuperscriptBox["s", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"651264", " ", 
       SuperscriptBox["s", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"4608", " ", 
       SuperscriptBox["s", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"36283607285760", " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"35170729279488", " ", "s", " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"13754618892288", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"2897988903936", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"367860778240", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"29504806272", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"1508440000", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"47743200", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"854272", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"6624", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"20017909776384", " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"18604896804864", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"6999639207936", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1419664155648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"173443557696", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"13386937312", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"658704944", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"20074120", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"346000", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2584", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"5974909415424", " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"5308150708224", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1903175041536", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"365748819648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"42031052192", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"3024649616", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"137240744", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"3800912", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"58324", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"376", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1084395844608", " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"915906130432", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"309495108288", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"55362331168", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"5829600048", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"376772936", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"14938540", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"346858", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"4156", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"126492132096", " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"100894655424", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"31733770528", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"5177146160", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"484089576", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"26786452", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"859826", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"14598", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"99", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"9689793024", " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"7243230464", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"2090618912", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"303535568", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"24197984", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"1070720", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"24530", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"484626816", " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"336550944", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"87652960", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"10969600", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"702284", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"22100", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"270", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"15223872", " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"9722624", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"2236932", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"230374", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"10656", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"272304", " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"157980", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"31198", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"2446", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"1096", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
      RowBox[{"178", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"131682690662400", " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"122694339133440", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"47434297245696", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"9932268109824", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1232918740992", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"93155622912", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"4200480768", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"103809024", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1081344", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"122694339133440", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{
      "112383111462912", " ", "s", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}],
       "+", 
      RowBox[{"42529970454528", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"8672672612352", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"1042255167488", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"75756699648", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"3264960512", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"76627968", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"753152", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"47434297245696", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"42529970454528", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"15660130959360", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3083636801536", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"354545664000", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"24394057728", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"983619584", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"21321728", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"190720", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"9932268109824", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"8672672612352", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3083636801536", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"579724738560", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"62702491648", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"3983754240", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"145006464", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2756608", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"20768", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1232918740992", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1042255167488", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"354545664000", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"62702491648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"6227855360", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"351318656", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"10825472", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"161408", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"816", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"93155622912", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"75756699648", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"24394057728", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"3983754240", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"351318656", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"16519168", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"380384", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"3264", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"4200480768", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3264960512", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"983619584", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"145006464", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"10825472", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"380384", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"4896", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"103809024", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"76627968", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"21321728", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2756608", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"161408", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"3264", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1081344", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"753152", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"190720", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"20768", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"816", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"12020377190400", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"10149425971200", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"3471528001536", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"616417615872", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"58841954304", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2480421888", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"39691776", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"8785152", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"344064", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"4608", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"4372701511680", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2838826303488", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"511270244352", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"50793243648", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"33372951296", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"5608013184", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"488109632", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"23830752", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"617984", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6624", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"790564700160", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1224526749696", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"715867327488", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"217532874752", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"38773366080", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"4261283680", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"291222832", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"12001928", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"271760", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2584", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"622875156480", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"659888944128", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"296220338688", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"73753946304", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"11194424832", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1071017936", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"64377232", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2335056", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"46148", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"376", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"124913111040", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"120017539584", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"48615249408", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"10873907296", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1473637744", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"124592448", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6500052", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"198314", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3116", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"12361697280", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"11071219968", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"4121330304", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"833361648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"99969632", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"7256732", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"309076", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6982", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"662307840", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"554822784", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"189368640", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"34209144", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3534480", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"208566", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6480", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"18385920", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"14366592", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"4454400", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"703560", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"59820", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2598", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"207360", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"150336", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"26486872473600", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"36283607285760", " ", "s", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"20017909776384", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5974909415424", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1084395844608", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"126492132096", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9689793024", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"484626816", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"15223872", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"272304", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"26819232399360", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"35170729279488", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"18604896804864", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5308150708224", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"915906130432", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"100894655424", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7243230464", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"336550944", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"9722624", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"157980", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1096", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10826407378944", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13754618892288", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6999639207936", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1903175041536", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"309495108288", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"31733770528", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2090618912", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"87652960", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2236932", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"31198", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"178", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2335872688128", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2897988903936", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1419664155648", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"365748819648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"55362331168", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5177146160", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"303535568", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10969600", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"230374", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2446", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"301373085696", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"367860778240", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"173443557696", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"42031052192", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5829600048", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"484089576", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"24197984", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"702284", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10656", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"24345879552", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"29504806272", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13386937312", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3024649616", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"376772936", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"26786452", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1070720", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"22100", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1238032896", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1508440000", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"658704944", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"137240744", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"14938540", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"859826", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"24530", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"270", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"38276352", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"47743200", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"20074120", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3800912", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"346858", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"14598", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"651264", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"854272", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"346000", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"58324", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4156", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"99", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4608", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6624", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2584", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"376", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"17008164864000", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10628245094400", " ", "s", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1289549168640", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"627014209536", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"265329871872", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"46825438464", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4748625408", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"295415424", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"11149248", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"234576", " ", 
       SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2112", " ", 
       SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"22041870336000", " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"16639665684480", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4463175610368", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"347476420608", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"73116328192", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"21465614400", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2489720192", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"161646048", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"6118448", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"126180", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1096", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"9985564016640", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"8010065240064", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2494902190080", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"359863691264", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"15526489344", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2484490592", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"435674432", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"30699744", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1152504", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"22482", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"178", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2243297894400", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1832875084800", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"597739531776", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"98379403584", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"8047720576", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"162623504", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"26122992", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2402864", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"88336", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1494", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"283800637440", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"231164711424", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"75731382528", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"12834440416", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1183682944", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"53646728", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"376832", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"66156", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2484", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"21141043200", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"16933328640", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5440682112", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"905493648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"83389168", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4125820", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"91028", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"92", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"917775360", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"715844736", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"221826240", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"35159352", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"3034680", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"138594", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2910", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"21427200", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"16156800", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4766208", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"701880", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"53940", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2010", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"207360", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"150336", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"76517631590400", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"80176510402560", " ", "s", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"36481121943552", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"9527592222720", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1586464788480", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"176432256000", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"13299302016", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"672122880", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"21827520", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"411840", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3432", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"58188838993920", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"59323156365312", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"26129147092992", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6570515005440", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1047505653760", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"110865932928", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"7901546976", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"374872320", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"11337360", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"197400", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1502", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"18566158417920", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"18314139082752", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"7749434935296", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1857346104320", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"279722025600", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"27681275808", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1822405568", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"78690240", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2125520", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"32230", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"206", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"3268396892160", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3103064672256", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1251851989504", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"282907547520", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"39644555680", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3591026304", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"211861272", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"7963760", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"179380", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2110", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"348850851840", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"317141328384", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"121021758720", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"25483535840", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3264168000", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"263452776", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"13358320", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"407980", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6740", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"23197409280", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"20090032128", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"7190830720", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1391807360", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"159426040", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"11060432", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"453010", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"9980", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"940999680", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"772311168", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"256893120", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"44967800", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"4475480", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"253042", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"7510", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"21335040", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"16504704", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5048320", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"782920", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"64940", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2726", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"207360", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"150336", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"41760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5580", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"48", " ", 
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.734966663337381*^9, 3.734966666653928*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=4", "Subsection",
 CellChangeTimes->{{3.67565492381662*^9, 3.6756549244545803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"8617692357466678886400", "-", 
      RowBox[{"8148261367993985925120", " ", "s"}], "+", 
      RowBox[{"3378252439879931658240", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"817704736421534760960", " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"129341749985280000000", " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"14137966560836321280", " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"1098242450301911040", " ", 
       SuperscriptBox["s", "6"]}], "-", 
      RowBox[{"61229735962214400", " ", 
       SuperscriptBox["s", "7"]}], "+", 
      RowBox[{"2436263537541120", " ", 
       SuperscriptBox["s", "8"]}], "-", 
      RowBox[{"67574307225600", " ", 
       SuperscriptBox["s", "9"]}], "+", 
      RowBox[{"1241892126720", " ", 
       SuperscriptBox["s", "10"]}], "-", 
      RowBox[{"13593968640", " ", 
       SuperscriptBox["s", "11"]}], "+", 
      RowBox[{"67092480", " ", 
       SuperscriptBox["s", "12"]}], "-", 
      RowBox[{"10240241499329695580160", " ", "t"}], "+", 
      RowBox[{"9544114148387755917312", " ", "s", " ", "t"}], "-", 
      RowBox[{"3890511003526474235904", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"923674592532083245056", " ", 
       SuperscriptBox["s", "3"], " ", "t"}], "-", 
      RowBox[{"142980649579047813120", " ", 
       SuperscriptBox["s", "4"], " ", "t"}], "+", 
      RowBox[{"15260749247800147968", " ", 
       SuperscriptBox["s", "5"], " ", "t"}], "-", 
      RowBox[{"1155011383128489984", " ", 
       SuperscriptBox["s", "6"], " ", "t"}], "+", 
      RowBox[{"62604316678717440", " ", 
       SuperscriptBox["s", "7"], " ", "t"}], "-", 
      RowBox[{"2416427260526592", " ", 
       SuperscriptBox["s", "8"], " ", "t"}], "+", 
      RowBox[{"64876100567040", " ", 
       SuperscriptBox["s", "9"], " ", "t"}], "-", 
      RowBox[{"1151522168832", " ", 
       SuperscriptBox["s", "10"], " ", "t"}], "+", 
      RowBox[{"12145895424", " ", 
       SuperscriptBox["s", "11"], " ", "t"}], "-", 
      RowBox[{"57627648", " ", 
       SuperscriptBox["s", "12"], " ", "t"}], "+", 
      RowBox[{"5446842242705142054912", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"4992758380933907742720", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1995283440859808268288", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"463004748457119318016", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"69840298967532306432", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"7241945019927363584", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"530860417688731648", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"27780311183421440", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1031840234313728", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"26565641095168", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"450500965376", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"4521705216", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"20325760", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1724999408346564919296", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"1551537908382626217984", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"606064723420258500608", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"136938925254300925952", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"20034766252828393472", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"2006873815288545280", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"141511276105629696", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"7091355981072384", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"250990978387968", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"6124565307392", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"97842658816", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"918741376", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"3832192", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"364463495759121088512", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"320920569864877244416", " ", "s", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"122148101225893593088", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"26764385169054367744", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"3778461757946494976", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"363281630832590848", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"24445506716352512", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"1161574309710080", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"38703708330112", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"881705616512", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"13020261184", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"111640144", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"418600", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"54481935065482788864", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"46853230886122422272", " ", "s", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"17319275527528382464", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"3663947133910941696", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"496260922872537088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"45458819985352704", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"2891711861334016", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"128729699495936", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"3976028058688", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"82881039808", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1101567040", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"8314096", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"26572", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"5954930199858511872", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"4989499301743165440", " ", "s", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"1784967465895362560", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"362828704675282944", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"46842443983534080", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"4052946891280896", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"240949229199616", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"9898145318208", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"277708667712", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"5151830992", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"59230024", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"370384", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"910", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"484355083912347648", " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"394419165114793984", " ", "s", " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"136047873584644096", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"26429519594110976", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"3228155208621056", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"261111872052736", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"14303441818240", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"531690903936", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"13181013792", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"208953808", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"1949164", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"9004", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"29506660760518656", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"23292331099123712", " ", "s", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"7715352905408512", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"1423848053094656", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"163096679815296", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"12177794724608", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"603588497344", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"19771306912", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"416126368", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"5285448", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"35546", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"91", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"1341625672138752", " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"1023916469280768", " ", "s", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"324269490162688", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"56458918387200", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"6001388737344", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"407073819712", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"17815409024", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"495004944", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"8305080", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"75152", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"273", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"44873049661440", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"33017804266496", " ", "s", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"9948995614208", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"1621190697280", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"157841065536", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"9521994832", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"355316136", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"7885612", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"94010", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"455", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"1071726329856", " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"758057316352", " ", "s", " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"216153222656", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"32649408512", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"2863027552", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"149088464", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"4489324", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"71260", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"455", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"17294764032", " ", 
       SuperscriptBox["t", "12"]}], "-", 
      RowBox[{"11722996992", " ", "s", " ", 
       SuperscriptBox["t", "12"]}], "+", 
      RowBox[{"3143714560", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"]}], "-", 
      RowBox[{"434999600", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"]}], "+", 
      RowBox[{"33582248", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"]}], "-", 
      RowBox[{"1441664", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"]}], "+", 
      RowBox[{"31654", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"]}], "-", 
      RowBox[{"273", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"]}], "-", 
      RowBox[{"168935424", " ", 
       SuperscriptBox["t", "13"]}], "+", 
      RowBox[{"109372928", " ", "s", " ", 
       SuperscriptBox["t", "13"]}], "-", 
      RowBox[{"27387584", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"]}], "+", 
      RowBox[{"3419808", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"]}], "-", 
      RowBox[{"224868", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"]}], "+", 
      RowBox[{"7336", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"]}], "-", 
      RowBox[{"91", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"]}], "+", 
      RowBox[{"754176", " ", 
       SuperscriptBox["t", "14"]}], "-", 
      RowBox[{"464704", " ", "s", " ", 
       SuperscriptBox["t", "14"]}], "+", 
      RowBox[{"107744", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "14"]}], "-", 
      RowBox[{"11900", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "14"]}], "+", 
      RowBox[{"632", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "14"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "14"]}], "+", 
      RowBox[{"11188959018095738880000", " ", "\[Sigma]"}], "-", 
      RowBox[{"10809615271267884072960", " ", "s", " ", "\[Sigma]"}], "+", 
      RowBox[{"4571258230648759910400", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1128399323299200368640", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"182350948368667115520", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"20438716006835159040", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1636400016088104960", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"94596080420782080", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"3926655062507520", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"114271911936000", " ", 
       SuperscriptBox["s", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2213969264640", " ", 
       SuperscriptBox["s", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"25639649280", " ", 
       SuperscriptBox["s", "11"], " ", "\[Sigma]"}], "+", 
      RowBox[{"134184960", " ", 
       SuperscriptBox["s", "12"], " ", "\[Sigma]"}], "-", 
      RowBox[{"14136617237154197667840", " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{
      "13496149176501556740096", " ", "s", " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"5617640445841338531840", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"1359158124347626881024", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"214365697724563587072", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"23353190308508073984", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"1810302368663863296", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"100970337586249728", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"4031639520509952", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"112564154695680", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"2087621812224", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"23096107008", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", "\[Sigma]"}], "-", 
      RowBox[{"115255296", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", "\[Sigma]"}], "+", 
      RowBox[{"8010238773825072267264", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"7545287771587640033280", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"3084942991248536371200", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"729621592254951981056", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"111929281721703596032", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"11800505063563788288", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"880863973435555840", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"47083178970857472", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1793382373232640", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"47555798192128", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"834091897856", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"8689609728", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "+", 
      RowBox[{"40651520", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2702872432753495769088", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2507913460464463380480", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1005015721287721418752", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"231703806109095297024", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"34447431800607735808", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"3498216730340507648", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"249954885708046336", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"12706737931026432", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"457291710697472", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"11378865626112", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"185912519168", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1789699072", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "-", 
      RowBox[{"7664384", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"607688216754348097536", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"554460915210789060608", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"217273567818741448704", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"48677992281443926016", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"6985064820388888576", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"679668607626956800", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"46168195015472128", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2212489139112960", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"74371712920320", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1710829155072", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"25533712064", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"221284672", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{"837200", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]"}], "-", 
      RowBox[{"96437389873089871872", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"86364046943898566656", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"33009091364069048320", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"7161672364638076928", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"987281151212249088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"91477641403380736", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"5859222207513600", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"261852073620992", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"8104430388864", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"169053481408", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2244140864", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"16852192", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "-", 
      RowBox[{"53144", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]"}], "+", 
      RowBox[{"11154725201688133632", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"9785470050245345280", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"3637640524630147072", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"761262699784417280", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"100270360450434048", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"8781145569443840", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"525003829592320", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"21582517778432", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"603595892480", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"11119290112", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"126290864", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"772912", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1820", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]"}], "-", 
      RowBox[{"956565115663417344", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"820261677014859776", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"295643883419738112", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"59407151963941888", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"7427705037646848", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"609163424269056", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"33559651304704", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1246213432448", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"30685156928", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"480263488", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"4386392", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"19528", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]"}], "+", 
      RowBox[{"61187953138925568", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"51172947869802496", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"17820862031300608", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"3420294398456832", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"402746658226688", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"30574153545216", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1525784138624", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"49906686464", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1041235040", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"13010688", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "+", 
      RowBox[{"85176", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"208", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2908850826018816", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2366989168472064", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"793386350127104", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"144548903478016", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"15875591041664", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1098842908544", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"48520491776", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1347047360", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"22390704", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"199012", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "-", 
      RowBox[{"702", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]"}], "+", 
      RowBox[{"101286389858304", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"79989315033088", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
      RowBox[{"25695763776000", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"4412080886528", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
      RowBox[{"446510297408", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"27611923200", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1042505600", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"23148656", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "+", 
      RowBox[{"273500", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1300", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]"}], "-", 
      RowBox[{"2507753299968", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1916983368704", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "-", 
      RowBox[{"587369831936", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "+", 
      RowBox[{"94230191168", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "-", 
      RowBox[{"8650456704", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "+", 
      RowBox[{"464352336", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "-", 
      RowBox[{"14196600", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "+", 
      RowBox[{"225840", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1430", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]"}], "+", 
      RowBox[{"41780637696", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "-", 
      RowBox[{"30828013056", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "+", 
      RowBox[{"8961143168", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1329106112", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "+", 
      RowBox[{"108365376", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "-", 
      RowBox[{"4830464", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "+", 
      RowBox[{"108128", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "-", 
      RowBox[{"936", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]"}], "-", 
      RowBox[{"419715072", " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "+", 
      RowBox[{"298042624", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "-", 
      RowBox[{"81687936", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "+", 
      RowBox[{"11054352", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "-", 
      RowBox[{"776616", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "+", 
      RowBox[{"26596", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "-", 
      RowBox[{"338", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]"}], "+", 
      RowBox[{"1920000", " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]"}], "-", 
      RowBox[{"1308032", " ", "s", " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]"}], "+", 
      RowBox[{"335648", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]"}], "-", 
      RowBox[{"40736", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2352", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]"}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]"}], "-", 
      RowBox[{"5762236331719655424000", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"8066780675967025152000", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4667797750440945254400", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1499316924553793372160", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"301435463499283169280", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"40366969122403123200", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"3722677256296857600", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"239824064615546880", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"10771534082211840", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"330473196748800", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"6599835648000", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"77290536960", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"402554880", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"6096305206221550387200", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"8633542962227435274240", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"5003772902007122165760", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1598985788423757889536", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"318179309789116366848", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"41993161804118753280", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"3802491464027996160", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"239722504113881088", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"10503906965028864", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"313474716794880", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"6072777031680", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"68802379776", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"345765888", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2801511400450849505280", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4039114168180464943104", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2349851542160064643072", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"746955868236574359552", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"146854610038173990912", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"19042564316555902976", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1685739303864074240", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"103421167360409600", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4390593724960768", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"126410219110400", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2352398839808", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"25489870848", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"121954560", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"736909643243354849280", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1093247737695546900480", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"640931154038666297344", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"202776275361298644992", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"39325934788644503552", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4993372914898731008", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"430001444686827520", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"25502034215387136", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1040111116564480", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"28587646423040", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"504487858432", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"5146412544", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"22993152", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"122291403301501009920", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"190325173236296318976", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"113226536332807634944", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"35717540843779915776", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"6824547768876630016", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"845499123314962432", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"70420196478638080", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4004830242136064", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"155254642458368", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4017905880320", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"66061454592", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"620186112", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2511600", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"13135262823135313920", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"22303493159831470080", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"13638900205420544000", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4307202891429937152", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"810428342849380352", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"97604480136660992", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"7810042538391296", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"421704988695552", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"15326654584832", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"366578688000", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"5475483888", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"45680544", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"159432", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"867251221695037440", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1773001494698852352", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1143741832156528640", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"364678286392061952", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"67647406399682560", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"7891676780893440", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"601957691676672", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"30477609009664", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1019695255936", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"21957148080", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"286771632", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"2004912", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"5460", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"24676327259504640", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"91853687415029760", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"66451669916295168", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"21786442833008640", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4002661533821184", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"451030229630464", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"32500415677632", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1518526525440", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"45609700960", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"850529760", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"9123168", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"47736", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1216390126141440", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"2574066405715968", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"2563145712381952", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"903182876122880", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"166459693303040", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"18109460718656", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1220148518528", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"51507189088", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1339149312", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"20322280", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"159268", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"468", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"173344730480640", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"10189501747200", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"56308045420544", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"24609268493824", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4715768880704", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"498562573696", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"31069620096", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"1150607520", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"24447624", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"269320", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1157", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"9488068485120", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4186585998336", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"140220944384", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"371493156288", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"84219459072", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"8917247072", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"509934288", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"15850816", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"247676", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1495", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"307096657920", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"180788567040", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"31437404672", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"432478848", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"743113904", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"91515328", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"4872308", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"117864", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1040", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"6110484480", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"4029337344", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"957184256", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"93299376", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1538736", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"342612", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"21292", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"338", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"69396480", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"48280320", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"12687744", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1572192", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"90644", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"1768", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"345600", " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"246720", " ", "s", " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"67136", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"8732", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"544", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"8972339247172288512000", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"9191072840400293068800", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"4105339341439877775360", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1062657739977192898560", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"178403595237269176320", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"20561393814287155200", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1675576853208760320", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"97679437757153280", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"4057692249784320", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"117507214540800", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2257569054720", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"25887375360", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"134184960", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"9686898820878277017600", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"9811818025889531166720", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"4324414608772857593856", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1102295684434316230656", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"181907518018805563392", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"20576983138290892800", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1643847230276370432", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"93863334328270848", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"3816856266964992", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"108148587724800", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2031967199232", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"22772146176", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"115255296", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"4591624261779629015040", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"4587747078148271898624", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1989197524949387968512", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"497518353817130762240", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"80365317549231702016", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"8879661930760962048", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"691733441929461760", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"38465423680192512", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1521700197175296", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"41905837207552", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"764379001856", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"8303637504", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"40651520", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1267951944973984727040", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1246347752104771190784", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"529825753303291527168", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"129477291033946750976", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"20369408410635403264", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2185701244726689792", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"164964346183852032", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"8870505569878016", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"338772067917824", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"8990369123328", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"157661337088", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1641242624", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"7664384", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"227828302904788254720", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"219636528040485322752", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"91172506766200537088", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"21659633297866489856", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"3298297236012367872", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"341249082650341376", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"24752661459809280", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1275693717025792", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"46573930427136", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1177816763648", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"19593500864", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"192172736", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"837200", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"28123962342270566400", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"26493084565823815680", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"10686078190105657344", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2452309861173592064", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"358639648879685632", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"35447466213377024", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2445382434304000", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"119412916097536", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"4114728604032", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"97679110592", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1511904128", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"13601504", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"53144", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"2449568180522188800", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2244398854845235200", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"874088136940388352", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"192142833329139712", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"26700357669202944", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2489148371467264", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"160994082140928", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"7335170672640", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"234553690112", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"5119395008", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"71590064", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"563696", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1820", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"151803461149655040", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"134448267779211264", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"50111409121857536", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"10423449263860736", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1354395235656704", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"116786175616256", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"6930318676736", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"288213728896", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"8360461376", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"162999872", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1962872", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"12296", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"6640508743188480", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"5632999544291328", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1981634378539008", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"382156978661376", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"45120552665600", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"3468772356608", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"181387836032", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"6642040192", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"169749344", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2848192", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"27096", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"104", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"199396031201280", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"159452768821248", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"51582038479872", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"8833512550656", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"883332495488", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"54420766592", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2198893824", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"64343936", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1431456", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"20708", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"130", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"3864491458560", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2814887510016", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"783385194496", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"103124491008", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"5958379200", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"17205888", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"13443168", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"524112", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"5908", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"41924689920", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"24825956352", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"4187548416", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"159275712", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"126293248", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"15045648", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"772648", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"17232", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"130", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"151142400", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1505280", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"49353216", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"18820352", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"2986752", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"231584", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"8352", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"104", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"737280", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1218048", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"636992", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"152976", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"18632", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "-", 
      RowBox[{"1116", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"1790792575481806848000", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1949570279180284723200", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"933488343143562608640", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"260923020427111956480", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"47567077880994201600", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"5974376418430156800", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"531330334772428800", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"33781002904535040", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"1526494463262720", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"47885864140800", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"991193333760", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"12169543680", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"67092480", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1949570279180284723200", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"2103102560072902901760", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"996144211247417524224", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"274947724628698595328", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"49404882000984145920", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"6104523942600376320", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"533039662419148800", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"33205785514573824", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1467118378893312", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"44901505843200", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"904738922496", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"10788231168", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"57627648", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"933488343143562608640", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"996144211247417524224", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"465751715100403695616", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"126611246625181401088", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"22353084732794208256", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"2706775310330363904", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"230997731006185472", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"14023220535201792", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"601922448840704", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"17837885192192", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"346799332352", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"3974918400", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"20325760", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"260923020427111956480", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"274947724628698595328", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"126611246625181401088", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"33802229700301422592", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"5842759607524261888", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"690343844586389504", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"57271186057064448", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"3365989521258496", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"139244762081280", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"3957091012608", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"73361236224", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"796729472", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"3832192", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"47567077880994201600", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"49404882000984145920", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"22353084732794208256", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"5842759607524261888", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"984860489109962752", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"112970422840676352", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"9052728852514816", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"510969490740992", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"20166110520448", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"542545641088", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"9436116928", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"95088560", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"418600", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"5974376418430156800", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"6104523942600376320", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"2706775310330363904", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"690343844586389504", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"112970422840676352", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"12506950240268288", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"960674328805632", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"51553755341824", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1915566590656", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"47939726912", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"763896784", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"6912752", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"26572", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"531330334772428800", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"533039662419148800", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"230997731006185472", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"57271186057064448", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"9052728852514816", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"960674328805632", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"70071908704000", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"3529608197312", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"121300718784", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"2754082688", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"38768968", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"297920", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"910", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"33781002904535040", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"33205785514573824", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"14023220535201792", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"3365989521258496", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"510969490740992", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"51553755341824", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"3529608197312", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"164108643456", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"5089340160", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"100970192", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1181716", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"6908", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"1526494463262720", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1467118378893312", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"601922448840704", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"139244762081280", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"20166110520448", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1915566590656", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"121300718784", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"5089340160", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"137390752", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"2241552", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"19442", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"65", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"47885864140800", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"44901505843200", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"17837885192192", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"3957091012608", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"542545641088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"47939726912", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"2754082688", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"100970192", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"2241552", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"26888", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"130", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"991193333760", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"904738922496", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"346799332352", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"73361236224", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"9436116928", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"763896784", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"38768968", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"1181716", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"19442", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"130", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"12169543680", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"10788231168", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"3974918400", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"796729472", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"95088560", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"6912752", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"297920", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"6908", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"65", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"67092480", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"57627648", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"20325760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"3832192", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"418600", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"26572", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"910", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{"23878554892736082739200", " ", "\[Tau]"}], "-", 
      RowBox[{"24456614105101117685760", " ", "s", " ", "\[Tau]"}], "+", 
      RowBox[{"10915402453381640355840", " ", 
       SuperscriptBox["s", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2823918582714461061120", " ", 
       SuperscriptBox["s", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"474234885163355996160", " ", 
       SuperscriptBox["s", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"54726731737847562240", " ", 
       SuperscriptBox["s", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"4469319494428262400", " ", 
       SuperscriptBox["s", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"261320943379415040", " ", 
       SuperscriptBox["s", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"10903991789813760", " ", 
       SuperscriptBox["s", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"318384506142720", " ", 
       SuperscriptBox["s", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"6231337205760", " ", 
       SuperscriptBox["s", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"75002019840", " ", 
       SuperscriptBox["s", "11"], " ", "\[Tau]"}], "+", 
      RowBox[{"457850880", " ", 
       SuperscriptBox["s", "12"], " ", "\[Tau]"}], "-", 
      RowBox[{"737280", " ", 
       SuperscriptBox["s", "13"], " ", "\[Tau]"}], "-", 
      RowBox[{"28703759077521783521280", " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"29042513689369626279936", " ", "s", " ", "t", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"12778958801006833434624", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"3253199181521231020032", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"536736294779807072256", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"60778781277598777344", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"4867381153856225280", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"279131414081470464", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"11441252262445056", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"329487616253952", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"6418023038976", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"78534211584", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", "\[Tau]"}], "-", 
      RowBox[{"517797888", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"1218048", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", "\[Tau]"}], "+", 
      RowBox[{"15426058919073395245056", " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"15384897990565136695296", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"6654961130064958193664", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1661261705537018396672", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"268129430711976853504", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"29641997937413455872", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2313869739424907264", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"129229820529012736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"5160143149252608", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"145101440478208", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2777203374080", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"33894708480", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"231470080", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"636992", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"4925924412795358543872", " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"4831109136031149981696", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2048069286667648761856", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"499344412046421393408", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"78454957474525609984", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"8416261784024252416", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"635660848105947136", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"34265288082494464", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1318306816103424", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"35705925170944", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"659750091264", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"7833392832", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"53098560", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"152976", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1046551361787436990464", " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"1006837096027293483008", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"416916878074768785408", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"98845998041970311168", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"15032812137973907456", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"1553710959071862784", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"112526441718855680", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"5789034946710528", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"211581380337920", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"5420492847232", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"94408158464", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"1055052928", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "+", 
      RowBox[{"6752848", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"18632", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Tau]"}], "-", 
      RowBox[{"156813810099875217408", " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"147603852442331250688", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"59486899889214324736", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"13648320926680629248", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"1996354652008456192", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"197139633587447808", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"13544187637919744", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"655809378105088", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"22360409369984", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"528974445888", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"8403917056", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"84356592", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "-", 
      RowBox[{"474888", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"1116", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Tau]"}], "+", 
      RowBox[{"17121252933795053568", " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"15725518945800093696", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"6144765392505634816", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"1357074470994169856", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"189537262275620864", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"17709897736760320", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"1139371821278208", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"51033572852992", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"1585772826752", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"33536115136", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"463715888", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"3887512", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "+", 
      RowBox[{"16972", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Tau]"}], "-", 
      RowBox[{"1386156944189423616", " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"1238952357624135680", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"467498243541098496", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"98808139489137664", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"13069328403534848", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"1142381228783872", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"67748765973760", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"2746556421376", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"75416335552", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"1362509664", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"15261592", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"93912", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "-", 
      RowBox[{"234", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Tau]"}], "+", 
      RowBox[{"83761418973806592", " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"72653496002879488", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"26360581668788224", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"5297871723217920", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"657425661924608", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"53030596807296", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"2842730912384", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"101372987072", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"2356553024", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"33955824", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "+", 
      RowBox[{"271908", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"910", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Tau]"}], "-", 
      RowBox[{"3765188691984384", " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"3160449735757824", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"1097620516825088", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"208272727698688", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"23981423974784", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"1755381562944", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"82900831488", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"2498813856", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"46064368", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"469112", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "-", 
      RowBox[{"2002", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Tau]"}], "+", 
      RowBox[{"124117117157376", " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"100531296925696", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
      RowBox[{"33258053660160", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"5909997202688", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
      RowBox[{"623067816832", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"40492930944", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
      RowBox[{"1625285072", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"38937528", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "+", 
      RowBox[{"506436", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"2730", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Tau]"}], "-", 
      RowBox[{"2913429184512", " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "+", 
      RowBox[{"2270442251264", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "-", 
      RowBox[{"711703222784", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "+", 
      RowBox[{"117325356992", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "-", 
      RowBox[{"11136194432", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "+", 
      RowBox[{"623460688", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "-", 
      RowBox[{"20113112", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "+", 
      RowBox[{"342552", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "-", 
      RowBox[{"2366", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Tau]"}], "+", 
      RowBox[{"46092447744", " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "-", 
      RowBox[{"34455719424", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "+", 
      RowBox[{"10174129280", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "-", 
      RowBox[{"1538340800", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "+", 
      RowBox[{"128545744", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "-", 
      RowBox[{"5921112", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "+", 
      RowBox[{"138652", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "-", 
      RowBox[{"1274", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Tau]"}], "-", 
      RowBox[{"440444928", " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "+", 
      RowBox[{"314835712", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "-", 
      RowBox[{"86994816", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "+", 
      RowBox[{"11894448", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "-", 
      RowBox[{"847384", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "+", 
      RowBox[{"29628", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "-", 
      RowBox[{"390", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Tau]"}], "+", 
      RowBox[{"1920000", " ", 
       SuperscriptBox["t", "14"], " ", "\[Tau]"}], "-", 
      RowBox[{"1308032", " ", "s", " ", 
       SuperscriptBox["t", "14"], " ", "\[Tau]"}], "+", 
      RowBox[{"335648", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Tau]"}], "-", 
      RowBox[{"40736", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Tau]"}], "+", 
      RowBox[{"2352", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Tau]"}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Tau]"}], "-", 
      RowBox[{"26006651019707233075200", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{
      "29074182638340585553920", " ", "s", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"14158246730244512808960", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3974177772872191180800", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"717126363460990402560", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"87793244963466117120", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"7490505496099553280", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"449338284520243200", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"18806285807124480", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"533640432844800", " ", 
       SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"9614272757760", " ", 
       SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"93560832000", " ", 
       SuperscriptBox["s", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"233717760", " ", 
       SuperscriptBox["s", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2211840", " ", 
       SuperscriptBox["s", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{
      "26105582566081529118720", " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{
      "29028638948333916782592", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
       "\[Tau]"}], "+", 
      RowBox[{"14016046859773286547456", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"3885825023011549347840", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"689397864288680411136", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"82532880644714790912", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"6840389539523985408", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"395102795977359360", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"15712880774381568", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"413739064074240", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"6542332379136", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"44627097600", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"191821824", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "+", 
      RowBox[{"3654144", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", "\[Sigma]", " ", "\[Tau]"}], 
      "-", 
      RowBox[{"11129548903608452382720", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"12323948523921824808960", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"5900221143496928526336", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1613417253950441127936", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"280546924025401049088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"32667781311666913280", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2608112851569082368", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"143167582456623104", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"5293747277545472", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"123897911929856", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1513326288896", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"246708480", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"224465920", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1910976", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"2613884422210096988160", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2894686847947467915264", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1377486117429930098688", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"371562213279217483776", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"63154167172680253440", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"7108630263130423296", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"540624967537422336", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"27657457811522560", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"915560607338496", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"17273577267968", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"85664862976", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3485368896", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"73634176", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"458928", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"357958887398807961600", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"401943523386923679744", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"191897215654669320192", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"51291307564214059008", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"8514966364464185344", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"919702232687026176", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"65501127136824320", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3013144970101760", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"81717419385344", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"818466652288", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"21334465088", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"850791040", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"11378752", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"55896", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"25127011754264494080", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"30391749433463144448", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"15143921046499622912", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"4102478268303147008", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"670164479376371712", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"68805350549703680", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"4426919227086848", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"165455200206080", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"2333240469248", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"76136916480", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"4439843840", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"92478768", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"904960", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"3348", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"184103536479436800", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"368392791256203264", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"367316694383853568", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"126857471562420224", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"22182199523312640", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"2123875484887040", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"100731605391616", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"275123239424", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"237721322368", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"13511252608", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"363890048", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"5177656", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"35248", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"78", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"232204597765079040", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"179172573731880960", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"56291646702682112", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"9752067075833856", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1123140002832384", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"105030335659008", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"8823273660928", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"598748331648", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"28341981696", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"855361632", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"15287360", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"143376", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"520", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"25740850108170240", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"21453779304333312", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"7457987774586880", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1445576150487040", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"177654507388672", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"15047789374336", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"928193937408", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"42148742592", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1348277280", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"27808416", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"321340", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1534", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1611838232985600", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1347459175710720", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"466911456841728", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"88855043260416", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"10397483464192", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"795859458624", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"41314626560", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1464296224", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"33961968", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"457556", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2652", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"65595207352320", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"53910515257344", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"18163265052672", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"3299913374208", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"357947261760", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"24277001472", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1047359120", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"28310376", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"440328", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2990", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1770816798720", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1417014165504", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"458449111040", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"78274061312", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"7711612672", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"450185696", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"15372160", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"287048", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"2288", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"30692597760", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"23760817152", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"7315694080", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1158075392", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"101311184", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"4871096", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"119116", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"1170", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"309657600", " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"230737920", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"67062016", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"9703680", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"731920", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"26880", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"364", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"1382400", " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"986880", " ", "s", " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"268544", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"34928", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]", " ", "\[Tau]"}], "+", 
      RowBox[{"2176", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "14"], " ", "\[Sigma]", " ", "\[Tau]"}], "-", 
      RowBox[{"11655885867989336064000", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"14526702636930957312000", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"7859232595134444994560", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2442324297495085056000", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"486504115037232168960", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"65635439789903708160", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6172254104683806720", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"409427584698286080", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"19113694903664640", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"616729647513600", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"13205026897920", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"172850872320", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1153843200", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2211840", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"14526702636930957312000", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"17732221142439202652160", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"9406021408197911248896", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2867736094954896752640", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"560600895039215763456", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"74230636137698820096", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"6852858983850442752", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"446630848106692608", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"20529449219948544", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"655251677798400", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"14016218775552", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"187423229952", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1357056000", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3654144", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"7859232595134444994560", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"9406021408197911248896", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"4891182031230189174784", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1461144785925275910144", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"279627371830610231296", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"36208846857516023808", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3265635663816982528", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"207809991817973760", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"9331085102686208", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"291680982733824", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6150676453376", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"82304001792", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"618003968", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1910976", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2442324297495085056000", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2867736094954896752640", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1461144785925275910144", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"426940463085266141184", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"79743474025210118144", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"10052214993855479808", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"880191453097172992", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"54244859131493376", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2354681623864320", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"71134591948032", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1453345146880", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"18996366912", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"142122560", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"458928", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"486504115037232168960", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"560600895039215763456", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"279627371830610231296", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"79743474025210118144", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"14482129548195463168", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1767234682831081472", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"149065009536741376", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"8804246551317504", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"364438503948032", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"10452801027712", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"202176901760", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2502290176", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"17840048", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"55896", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"65635439789903708160", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"74230636137698820096", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"36208846857516023808", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"10052214993855479808", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1767234682831081472", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"207361034214074368", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"16687096367361024", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"932048349869824", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"36132229586048", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"960389857600", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"17019785472", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"190669776", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1214456", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3348", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6172254104683806720", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"6852858983850442752", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3265635663816982528", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"880191453097172992", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"149065009536741376", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"16687096367361024", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1266261705071104", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"65765665987072", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2331434685056", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"55522195008", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"858610352", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"8086024", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"40724", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"409427584698286080", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"446630848106692608", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"207809991817973760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"54244859131493376", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"8804246551317504", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"932048349869824", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"65765665987072", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3109316565760", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"97647090624", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1985626432", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"24815736", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"171240", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"494", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"19113694903664640", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"20529449219948544", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"9331085102686208", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2354681623864320", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"364438503948032", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"36132229586048", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2331434685056", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"97647090624", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"2600609472", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"42015216", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"372012", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1378", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"616729647513600", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"655251677798400", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"291680982733824", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"71134591948032", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"10452801027712", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"960389857600", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"55522195008", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1985626432", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"42015216", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"476296", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2210", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"13205026897920", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"14016218775552", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"6150676453376", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1453345146880", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"202176901760", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"17019785472", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"858610352", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"24815736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"372012", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2210", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"172850872320", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"187423229952", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"82304001792", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"18996366912", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2502290176", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"190669776", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"8086024", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"171240", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1378", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"1153843200", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1357056000", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"618003968", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"142122560", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"17840048", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1214456", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"40724", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"494", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"2211840", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3654144", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"1910976", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"458928", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"55896", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "-", 
      RowBox[{"3348", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", "\[Tau]"}], "+", 
      RowBox[{"8972339247172288512000", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"9686898820878277017600", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"4591624261779629015040", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1267951944973984727040", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"227828302904788254720", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"28123962342270566400", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"2449568180522188800", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"151803461149655040", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"6640508743188480", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"199396031201280", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"3864491458560", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"41924689920", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"151142400", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"737280", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"9191072840400293068800", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"9811818025889531166720", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"4587747078148271898624", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1246347752104771190784", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"219636528040485322752", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"26493084565823815680", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2244398854845235200", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"134448267779211264", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"5632999544291328", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"159452768821248", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2814887510016", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"24825956352", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1505280", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1218048", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"4105339341439877775360", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"4324414608772857593856", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1989197524949387968512", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"529825753303291527168", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"91172506766200537088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"10686078190105657344", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"874088136940388352", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"50111409121857536", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1981634378539008", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"51582038479872", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"783385194496", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"4187548416", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"49353216", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"636992", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1062657739977192898560", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1102295684434316230656", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"497518353817130762240", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"129477291033946750976", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"21659633297866489856", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"2452309861173592064", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"192142833329139712", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"10423449263860736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"382156978661376", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"8833512550656", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"103124491008", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"159275712", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"18820352", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"152976", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"178403595237269176320", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"181907518018805563392", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"80365317549231702016", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"20369408410635403264", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"3298297236012367872", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"358639648879685632", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"26700357669202944", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1354395235656704", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"45120552665600", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"883332495488", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"5958379200", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"126293248", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2986752", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"18632", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"20561393814287155200", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"20576983138290892800", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"8879661930760962048", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"2185701244726689792", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"341249082650341376", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"35447466213377024", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2489148371467264", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"116786175616256", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"3468772356608", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"54420766592", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"17205888", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"15045648", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"231584", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1116", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1675576853208760320", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1643847230276370432", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"691733441929461760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"164964346183852032", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"24752661459809280", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2445382434304000", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"160994082140928", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"6930318676736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"181387836032", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2198893824", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"13443168", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"772648", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"8352", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"97679437757153280", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"93863334328270848", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"38465423680192512", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"8870505569878016", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1275693717025792", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"119412916097536", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"7335170672640", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"288213728896", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"6642040192", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"64343936", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"524112", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"17232", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"104", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"4057692249784320", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"3816856266964992", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1521700197175296", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"338772067917824", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"46573930427136", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"4114728604032", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"234553690112", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"8360461376", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"169749344", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1431456", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"5908", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"130", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"117507214540800", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"108148587724800", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"41905837207552", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"8990369123328", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1177816763648", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"97679110592", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"5119395008", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"162999872", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2848192", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"20708", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"2257569054720", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"2031967199232", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"764379001856", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"157661337088", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"19593500864", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1511904128", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"71590064", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"1962872", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"27096", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"130", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"25887375360", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"22772146176", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"8303637504", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1641242624", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"192172736", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"13601504", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"563696", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"12296", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"104", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"134184960", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"115255296", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"40651520", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"7664384", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"837200", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"53144", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "+", 
      RowBox[{"1820", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "3"], " ", "\[Tau]"}], "-", 
      RowBox[{"4607218419215892480000", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3110180552528678092800", " ", "s", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"477528401591811440640", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"177697727248481648640", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"95651840409993216000", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"21176658175060869120", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2873857341723770880", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"264813028794040320", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"17247553199308800", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"804657189519360", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"26751898460160", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"618655703040", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9445939200", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"85432320", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"345600", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3110180552528678092800", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1130453660639208407040", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"630786746265372721152", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"527021836854368403456", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"165039643318649094144", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"30349581021063413760", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"3698601441498955776", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"314776403537215488", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"19157282446036992", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"838719521648640", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"26170169213952", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"566348153856", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8045700864", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"67088640", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"246720", " ", 
       SuperscriptBox["s", "14"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"477528401591811440640", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"630786746265372721152", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"883266859862801252352", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"414527894153450225664", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"107093511116030476288", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"17631912200129478656", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1980129460317290496", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"157099962889674752", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"8947290723393536", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"366381814325248", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10653075926016", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"213378681344", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2775786496", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"20843264", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"67136", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"177697727248481648640", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"527021836854368403456", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"414527894153450225664", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"160315559462377619456", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"37065095808387317760", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5620261904562962432", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"587733082585608192", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"43555868946225152", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2314074827664640", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"87998048287232", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2358159092288", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"43039026304", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"501461104", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3279648", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8732", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"95651840409993216000", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"165039643318649094144", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"107093511116030476288", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"37065095808387317760", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"7891537454647410688", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1113605084778340352", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"108629946653233152", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7492278171742464", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"368375304600832", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"12850173188800", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"311931463040", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5064223984", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"51048976", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"275316", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"544", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"21176658175060869120", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"30349581021063413760", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"17631912200129478656", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5620261904562962432", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1113605084778340352", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"146510303948869632", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13281908737281536", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"845491142915584", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"37973210038336", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1192637060608", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"25541342544", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"355009472", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2917788", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"11672", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2873857341723770880", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"3698601441498955776", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1980129460317290496", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"587733082585608192", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"108629946653233152", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13281908737281536", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1110208121824768", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"64399739663808", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2592773670784", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"71345920976", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1294598992", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"14451772", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"86348", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"195", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"264813028794040320", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"314776403537215488", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"157099962889674752", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"43555868946225152", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7492278171742464", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"845491142915584", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"64399739663808", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3343476180736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"117493536704", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2720520032", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"39189048", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"311848", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1014", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"17247553199308800", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"19157282446036992", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"8947290723393536", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2314074827664640", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"368375304600832", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"37973210038336", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2592773670784", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"117493536704", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3466188096", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"63351008", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"643412", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2730", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"804657189519360", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"838719521648640", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"366381814325248", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"87998048287232", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"12850173188800", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1192637060608", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"71345920976", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2720520032", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"63351008", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"813568", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4368", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"26751898460160", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"26170169213952", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10653075926016", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2358159092288", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"311931463040", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"25541342544", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1294598992", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"39189048", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"643412", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4368", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"618655703040", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"566348153856", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"213378681344", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"43039026304", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5064223984", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"355009472", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"14451772", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"311848", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2730", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9445939200", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8045700864", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2775786496", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"501461104", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"51048976", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2917788", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"86348", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1014", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"85432320", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"67088640", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"20843264", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3279648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"275316", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"11672", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"195", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"345600", " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"246720", " ", "s", " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"67136", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8732", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"544", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "14"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"26006651019707233075200", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"26105582566081529118720", " ", "s", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"11129548903608452382720", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2613884422210096988160", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"357958887398807961600", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"25127011754264494080", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"184103536479436800", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"232204597765079040", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"25740850108170240", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1611838232985600", " ", 
       SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"65595207352320", " ", 
       SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1770816798720", " ", 
       SuperscriptBox["s", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"30692597760", " ", 
       SuperscriptBox["s", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"309657600", " ", 
       SuperscriptBox["s", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1382400", " ", 
       SuperscriptBox["s", "14"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"29074182638340585553920", " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{
      "29028638948333916782592", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"12323948523921824808960", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2894686847947467915264", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"401943523386923679744", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"30391749433463144448", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"368392791256203264", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"179172573731880960", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"21453779304333312", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1347459175710720", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"53910515257344", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1417014165504", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"23760817152", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"230737920", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"986880", " ", 
       SuperscriptBox["s", "14"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"14158246730244512808960", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"14016046859773286547456", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5900221143496928526336", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1377486117429930098688", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"191897215654669320192", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"15143921046499622912", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"367316694383853568", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"56291646702682112", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"7457987774586880", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"466911456841728", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"18163265052672", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"458449111040", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"7315694080", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"67062016", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"268544", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3974177772872191180800", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"3885825023011549347840", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1613417253950441127936", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"371562213279217483776", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"51291307564214059008", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4102478268303147008", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"126857471562420224", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9752067075833856", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1445576150487040", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"88855043260416", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"3299913374208", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"78274061312", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1158075392", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9703680", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"34928", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"717126363460990402560", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"689397864288680411136", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"280546924025401049088", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"63154167172680253440", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8514966364464185344", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"670164479376371712", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"22182199523312640", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1123140002832384", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"177654507388672", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"10397483464192", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"357947261760", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7711612672", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"101311184", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"731920", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2176", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"87793244963466117120", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"82532880644714790912", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"32667781311666913280", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7108630263130423296", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"919702232687026176", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"68805350549703680", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2123875484887040", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"105030335659008", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"15047789374336", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"795859458624", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"24277001472", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"450185696", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4871096", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"26880", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"7490505496099553280", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6840389539523985408", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2608112851569082368", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"540624967537422336", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"65501127136824320", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4426919227086848", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"100731605391616", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8823273660928", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"928193937408", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"41314626560", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1047359120", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"15372160", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"119116", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"364", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"449338284520243200", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"395102795977359360", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"143167582456623104", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"27657457811522560", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3013144970101760", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"165455200206080", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"275123239424", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"598748331648", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"42148742592", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1464296224", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"28310376", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"287048", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1170", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"18806285807124480", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"15712880774381568", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5293747277545472", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"915560607338496", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"81717419385344", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2333240469248", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"237721322368", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"28341981696", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1348277280", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"33961968", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"440328", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2288", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"533640432844800", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"413739064074240", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"123897911929856", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"17273577267968", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"818466652288", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"76136916480", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13511252608", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"855361632", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"27808416", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"457556", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2990", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"9614272757760", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6542332379136", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1513326288896", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"85664862976", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"21334465088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4439843840", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"363890048", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"15287360", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"321340", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2652", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"93560832000", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"44627097600", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"246708480", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3485368896", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"850791040", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"92478768", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5177656", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"143376", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1534", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"233717760", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"191821824", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"224465920", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"73634176", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"11378752", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"904960", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"35248", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"520", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2211840", " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3654144", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1910976", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"458928", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"55896", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3348", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"78", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5762236331719655424000", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6096305206221550387200", " ", "s", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2801511400450849505280", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"736909643243354849280", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"122291403301501009920", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"13135262823135313920", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"867251221695037440", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"24676327259504640", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1216390126141440", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"173344730480640", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9488068485120", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"307096657920", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6110484480", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"69396480", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"345600", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"8066780675967025152000", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8633542962227435274240", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4039114168180464943104", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1093247737695546900480", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"190325173236296318976", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"22303493159831470080", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1773001494698852352", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"91853687415029760", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2574066405715968", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10189501747200", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4186585998336", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"180788567040", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4029337344", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"48280320", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"246720", " ", 
       SuperscriptBox["s", "14"], " ", "t", " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4667797750440945254400", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5003772902007122165760", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2349851542160064643072", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"640931154038666297344", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"113226536332807634944", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"13638900205420544000", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1143741832156528640", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"66451669916295168", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2563145712381952", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"56308045420544", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"140220944384", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"31437404672", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"957184256", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"12687744", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"67136", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1499316924553793372160", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1598985788423757889536", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"746955868236574359552", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"202776275361298644992", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"35717540843779915776", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4307202891429937152", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"364678286392061952", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"21786442833008640", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"903182876122880", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"24609268493824", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"371493156288", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"432478848", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"93299376", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1572192", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"8732", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"301435463499283169280", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"318179309789116366848", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"146854610038173990912", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"39325934788644503552", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"6824547768876630016", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"810428342849380352", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"67647406399682560", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4002661533821184", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"166459693303040", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4715768880704", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"84219459072", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"743113904", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1538736", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"90644", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"544", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"40366969122403123200", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"41993161804118753280", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"19042564316555902976", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4993372914898731008", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"845499123314962432", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"97604480136660992", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"7891676780893440", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"451030229630464", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"18109460718656", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"498562573696", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"8917247072", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"91515328", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"342612", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1768", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"3722677256296857600", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"3802491464027996160", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1685739303864074240", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"430001444686827520", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"70420196478638080", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"7810042538391296", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"601957691676672", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"32500415677632", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1220148518528", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"31069620096", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"509934288", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4872308", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"21292", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"239824064615546880", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"239722504113881088", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"103421167360409600", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"25502034215387136", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4004830242136064", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"421704988695552", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"30477609009664", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1518526525440", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"51507189088", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1150607520", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"15850816", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"117864", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"338", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"10771534082211840", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"10503906965028864", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"4390593724960768", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1040111116564480", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"155254642458368", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"15326654584832", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1019695255936", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"45609700960", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"1339149312", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"24447624", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"247676", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1040", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"330473196748800", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"313474716794880", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"126410219110400", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"28587646423040", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"4017905880320", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"366578688000", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"21957148080", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"850529760", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"20322280", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"269320", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1495", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"6599835648000", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"6072777031680", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2352398839808", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"504487858432", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"66061454592", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"5475483888", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"286771632", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"9123168", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"159268", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"1157", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"77290536960", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"68802379776", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"25489870848", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5146412544", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"620186112", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"45680544", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"2004912", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"47736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"468", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"402554880", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"345765888", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"121954560", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"22993152", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"2511600", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"159432", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"5460", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"78", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Sigma]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"23878554892736082739200", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"28703759077521783521280", " ", "s", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"15426058919073395245056", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"4925924412795358543872", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1046551361787436990464", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"156813810099875217408", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"17121252933795053568", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1386156944189423616", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"83761418973806592", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"3765188691984384", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"124117117157376", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2913429184512", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"46092447744", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"440444928", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1920000", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"24456614105101117685760", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"29042513689369626279936", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"15384897990565136695296", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"4831109136031149981696", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1006837096027293483008", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"147603852442331250688", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"15725518945800093696", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1238952357624135680", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"72653496002879488", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3160449735757824", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"100531296925696", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2270442251264", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"34455719424", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"314835712", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1308032", " ", 
       SuperscriptBox["s", "14"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"10915402453381640355840", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"12778958801006833434624", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6654961130064958193664", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2048069286667648761856", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"416916878074768785408", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"59486899889214324736", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6144765392505634816", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"467498243541098496", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"26360581668788224", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1097620516825088", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"33258053660160", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"711703222784", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"10174129280", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"86994816", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"335648", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2823918582714461061120", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3253199181521231020032", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1661261705537018396672", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"499344412046421393408", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"98845998041970311168", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"13648320926680629248", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1357074470994169856", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"98808139489137664", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5297871723217920", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"208272727698688", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5909997202688", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"117325356992", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1538340800", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"11894448", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"40736", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"474234885163355996160", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"536736294779807072256", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"268129430711976853504", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"78454957474525609984", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"15032812137973907456", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1996354652008456192", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"189537262275620864", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"13069328403534848", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"657425661924608", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"23981423974784", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"623067816832", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"11136194432", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"128545744", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"847384", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2352", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"54726731737847562240", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"60778781277598777344", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"29641997937413455872", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"8416261784024252416", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1553710959071862784", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"197139633587447808", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"17709897736760320", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1142381228783872", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"53030596807296", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1755381562944", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"40492930944", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"623460688", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5921112", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"29628", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"4469319494428262400", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"4867381153856225280", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2313869739424907264", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"635660848105947136", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"112526441718855680", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"13544187637919744", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1139371821278208", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"67748765973760", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2842730912384", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"82900831488", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1625285072", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"20113112", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"138652", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"390", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"261320943379415040", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"279131414081470464", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"129229820529012736", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"34265288082494464", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5789034946710528", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"655809378105088", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"51033572852992", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2746556421376", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"101372987072", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2498813856", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"38937528", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"342552", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1274", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"10903991789813760", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"11441252262445056", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"5160143149252608", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1318306816103424", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"211581380337920", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"22360409369984", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1585772826752", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"75416335552", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2356553024", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"46064368", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"506436", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2366", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"318384506142720", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"329487616253952", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"145101440478208", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"35705925170944", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5420492847232", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"528974445888", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"33536115136", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1362509664", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"33955824", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"469112", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2730", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6231337205760", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"6418023038976", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2777203374080", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"659750091264", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"94408158464", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"8403917056", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"463715888", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"15261592", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"271908", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2002", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"75002019840", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"78534211584", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"33894708480", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"7833392832", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1055052928", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"84356592", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"3887512", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"93912", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"910", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"457850880", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"517797888", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"231470080", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"53098560", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6752848", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"474888", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"16972", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"234", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"737280", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1218048", " ", "s", " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"636992", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"152976", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"18632", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1116", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "13"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"11188959018095738880000", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"14136617237154197667840", " ", "s", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"8010238773825072267264", " ", 
       SuperscriptBox["s", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2702872432753495769088", " ", 
       SuperscriptBox["s", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"607688216754348097536", " ", 
       SuperscriptBox["s", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"96437389873089871872", " ", 
       SuperscriptBox["s", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"11154725201688133632", " ", 
       SuperscriptBox["s", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"956565115663417344", " ", 
       SuperscriptBox["s", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"61187953138925568", " ", 
       SuperscriptBox["s", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2908850826018816", " ", 
       SuperscriptBox["s", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"101286389858304", " ", 
       SuperscriptBox["s", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2507753299968", " ", 
       SuperscriptBox["s", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"41780637696", " ", 
       SuperscriptBox["s", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"419715072", " ", 
       SuperscriptBox["s", "13"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1920000", " ", 
       SuperscriptBox["s", "14"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"10809615271267884072960", " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{
      "13496149176501556740096", " ", "s", " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"7545287771587640033280", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2507913460464463380480", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"554460915210789060608", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"86364046943898566656", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"9785470050245345280", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"820261677014859776", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"51172947869802496", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2366989168472064", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"79989315033088", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1916983368704", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"30828013056", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"298042624", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1308032", " ", 
       SuperscriptBox["s", "14"], " ", "t", " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"4571258230648759910400", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5617640445841338531840", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3084942991248536371200", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1005015721287721418752", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"217273567818741448704", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"33009091364069048320", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3637640524630147072", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"295643883419738112", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"17820862031300608", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"793386350127104", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"25695763776000", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"587369831936", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"8961143168", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"81687936", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"335648", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "2"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1128399323299200368640", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1359158124347626881024", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"729621592254951981056", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"231703806109095297024", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"48677992281443926016", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"7161672364638076928", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"761262699784417280", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"59407151963941888", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"3420294398456832", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"144548903478016", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"4412080886528", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"94230191168", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1329106112", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"11054352", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"40736", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "3"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"182350948368667115520", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"214365697724563587072", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"111929281721703596032", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"34447431800607735808", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"6985064820388888576", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"987281151212249088", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"100270360450434048", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"7427705037646848", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"402746658226688", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"15875591041664", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"446510297408", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"8650456704", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"108365376", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"776616", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2352", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "4"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"20438716006835159040", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"23353190308508073984", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"11800505063563788288", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3498216730340507648", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"679668607626956800", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"91477641403380736", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"8781145569443840", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"609163424269056", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"30574153545216", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1098842908544", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"27611923200", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"464352336", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"4830464", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"26596", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "5"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1636400016088104960", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1810302368663863296", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"880863973435555840", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"249954885708046336", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"46168195015472128", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"5859222207513600", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"525003829592320", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"33559651304704", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1525784138624", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"48520491776", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1042505600", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"14196600", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"108128", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"338", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"94596080420782080", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"100970337586249728", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"47083178970857472", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"12706737931026432", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2212489139112960", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"261852073620992", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"21582517778432", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1246213432448", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"49906686464", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1347047360", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"23148656", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"225840", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"936", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"3926655062507520", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"4031639520509952", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1793382373232640", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"457291710697472", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"74371712920320", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"8104430388864", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"603595892480", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"30685156928", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1041235040", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"22390704", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"273500", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1430", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"114271911936000", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"112564154695680", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"47555798192128", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"11378865626112", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1710829155072", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"169053481408", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"11119290112", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"480263488", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"13010688", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"199012", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"1300", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"2213969264640", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2087621812224", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"834091897856", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"185912519168", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"25533712064", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"2244140864", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"126290864", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"4386392", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"85176", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"702", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"25639649280", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"23096107008", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"8689609728", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1789699072", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"221284672", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"16852192", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"772912", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"19528", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"208", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"134184960", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"115255296", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"40651520", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"7664384", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"837200", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"53144", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"1820", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", "\[Sigma]", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"8617692357466678886400", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"10240241499329695580160", " ", "s", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"5446842242705142054912", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1724999408346564919296", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"364463495759121088512", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"54481935065482788864", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"5954930199858511872", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"484355083912347648", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"29506660760518656", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1341625672138752", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"44873049661440", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1071726329856", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"17294764032", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"168935424", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"754176", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"8148261367993985925120", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"9544114148387755917312", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"4992758380933907742720", " ", 
       SuperscriptBox["s", "2"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1551537908382626217984", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"320920569864877244416", " ", 
       SuperscriptBox["s", "4"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"46853230886122422272", " ", 
       SuperscriptBox["s", "5"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"4989499301743165440", " ", 
       SuperscriptBox["s", "6"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"394419165114793984", " ", 
       SuperscriptBox["s", "7"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"23292331099123712", " ", 
       SuperscriptBox["s", "8"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1023916469280768", " ", 
       SuperscriptBox["s", "9"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"33017804266496", " ", 
       SuperscriptBox["s", "10"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"758057316352", " ", 
       SuperscriptBox["s", "11"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"11722996992", " ", 
       SuperscriptBox["s", "12"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"109372928", " ", 
       SuperscriptBox["s", "13"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"464704", " ", 
       SuperscriptBox["s", "14"], " ", "t", " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"3378252439879931658240", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"3890511003526474235904", " ", "s", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1995283440859808268288", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"606064723420258500608", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"122148101225893593088", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"17319275527528382464", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1784967465895362560", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"136047873584644096", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"7715352905408512", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"324269490162688", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"9948995614208", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"216153222656", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"3143714560", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"27387584", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"107744", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"817704736421534760960", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"923674592532083245056", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"463004748457119318016", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"136938925254300925952", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"26764385169054367744", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"3663947133910941696", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"362828704675282944", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"26429519594110976", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1423848053094656", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"56458918387200", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1621190697280", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"32649408512", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"434999600", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"3419808", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"11900", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"129341749985280000000", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"142980649579047813120", " ", "s", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"69840298967532306432", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"20034766252828393472", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"3778461757946494976", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"496260922872537088", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"46842443983534080", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"3228155208621056", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"163096679815296", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"6001388737344", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"157841065536", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"2863027552", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"33582248", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"224868", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"632", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"14137966560836321280", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"15260749247800147968", " ", "s", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"7241945019927363584", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"2006873815288545280", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"363281630832590848", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"45458819985352704", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"4052946891280896", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"261111872052736", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"12177794724608", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"407073819712", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"9521994832", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"149088464", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1441664", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"7336", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "14"], " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1098242450301911040", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1155011383128489984", " ", "s", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"530860417688731648", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"141511276105629696", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"24445506716352512", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"2891711861334016", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"240949229199616", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"14303441818240", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"603588497344", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"17815409024", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"355316136", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"4489324", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"31654", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"91", " ", 
       SuperscriptBox["s", "13"], " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"61229735962214400", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"62604316678717440", " ", "s", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"27780311183421440", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"7091355981072384", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1161574309710080", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"128729699495936", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"9898145318208", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"531690903936", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"19771306912", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"495004944", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"7885612", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"71260", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"273", " ", 
       SuperscriptBox["s", "12"], " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"2436263537541120", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"2416427260526592", " ", "s", " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1031840234313728", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"250990978387968", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"38703708330112", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"3976028058688", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"277708667712", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"13181013792", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"416126368", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"8305080", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"94010", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"455", " ", 
       SuperscriptBox["s", "11"], " ", 
       SuperscriptBox["t", "8"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"67574307225600", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"64876100567040", " ", "s", " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"26565641095168", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"6124565307392", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"881705616512", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"82881039808", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"5151830992", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"208953808", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"5285448", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"75152", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"455", " ", 
       SuperscriptBox["s", "10"], " ", 
       SuperscriptBox["t", "9"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"1241892126720", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1151522168832", " ", "s", " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"450500965376", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"97842658816", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"13020261184", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1101567040", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"59230024", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"1949164", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"35546", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"273", " ", 
       SuperscriptBox["s", "9"], " ", 
       SuperscriptBox["t", "10"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"13593968640", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"12145895424", " ", "s", " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"4521705216", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"918741376", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"111640144", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"8314096", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"370384", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"9004", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"91", " ", 
       SuperscriptBox["s", "8"], " ", 
       SuperscriptBox["t", "11"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"67092480", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"57627648", " ", "s", " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"20325760", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"3832192", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"418600", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"26572", " ", 
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "+", 
      RowBox[{"910", " ", 
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["s", "7"], " ", 
       SuperscriptBox["t", "12"], " ", 
       SuperscriptBox["\[Tau]", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"5760", " ", 
      SuperscriptBox["n", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "28"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.734966684940309*^9, 3.734966689613474*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalTheta]", "^"], TraditionalForm]]],
 ": ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalM]", "~"], TraditionalForm]]],
 "\[Rule]\[ScriptCapitalM] prescription"
}], "Subsection",
 CellChangeTimes->{{3.675655340832324*^9, 3.675655370241488*^9}, {
  3.675658105014365*^9, 3.675658105560564*^9}, {3.720902023339163*^9, 
  3.7209020241009903`*^9}, {3.720904085204402*^9, 3.7209040947617197`*^9}}],

Cell["We first define the following ratios of Gamma functions as", "Text",
 CellChangeTimes->{{3.7209020475421677`*^9, 3.720902051209755*^9}, {
  3.7209028711910343`*^9, 3.720902904071991*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gamma", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "k_"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"FullSimplify", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s"}], "/", "2"}], "+", 
         RowBox[{"2", "k"}], "+", "\[Alpha]"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"8", "k"}], "-", "s", "-", "t"}], "2"], ")"}]}], "+", 
         RowBox[{"2", "k"}], "+", 
         RowBox[{"(", 
          RowBox[{"3", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "t"}], "/", "2"}], "+", 
         RowBox[{"2", "k"}], "+", "\[Beta]"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s"}], "/", "2"}], "+", 
         RowBox[{"2", "k"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"8", "k"}], "-", "s", "-", "t"}], "2"], ")"}]}], "+", 
         RowBox[{"2", "k"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "t"}], "/", "2"}], "+", 
         RowBox[{"2", "k"}]}], "]"}]}]], "]"}], "2"]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.675657143714045*^9}],

Cell["Using the definition ", "Text",
 CellChangeTimes->{{3.72090291207465*^9, 3.720902915817747*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "2"], "\[ScriptCapitalB]", " ", 
     "\[ScriptCapitalC]"}], " ", "+", 
    RowBox[{
     SuperscriptBox["b", "2"], "\[ScriptCapitalA]", " ", 
     "\[ScriptCapitalC]"}], "+", 
    RowBox[{
     SuperscriptBox["c", "2"], "\[ScriptCapitalB]", " ", 
     "\[ScriptCapitalA]"}], "+", 
    RowBox[{"a", " ", "b", " ", "\[ScriptCapitalC]", 
     RowBox[{"(", 
      RowBox[{
      "\[ScriptCapitalC]", "-", "\[ScriptCapitalA]", "-", 
       "\[ScriptCapitalB]"}], ")"}]}], "+", 
    RowBox[{"a", " ", "c", " ", "\[ScriptCapitalB]", 
     RowBox[{"(", 
      RowBox[{
      "\[ScriptCapitalB]", "-", "\[ScriptCapitalA]", "-", 
       "\[ScriptCapitalC]"}], ")"}]}], "+", 
    RowBox[{"b", " ", "c", " ", "\[ScriptCapitalA]", 
     RowBox[{"(", 
      RowBox[{
      "\[ScriptCapitalA]", "-", "\[ScriptCapitalB]", "-", 
       "\[ScriptCapitalC]"}], ")"}]}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.6756571437142963`*^9, {3.706979058817664*^9, 3.706979124157859*^9}}],

Cell["\<\
the factor (X Y B+X Z C+Y Z A)R can be rewritten in the following way such \
that each term contains only one monomial in A, B, C:\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.6756569125807457`*^9, 3.6756569564104977`*^9}, 
   3.675657143714376*^9, {3.7209029180846977`*^9, 3.720902918369753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"X", " ", "Y", " ", "\[ScriptCapitalB]"}], "+", 
      RowBox[{"X", " ", "Z", " ", "\[ScriptCapitalC]"}], "+", 
      RowBox[{"Y", " ", "Z", " ", "\[ScriptCapitalA]"}]}], ")"}], "R"}], "-", 
   
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", "c", " ", "Y", " ", "Z", " ", 
      SuperscriptBox["\[ScriptCapitalA]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", " ", "Y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"X", "-", "Z"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "Z"}]}], ")"}]}], 
       ")"}], 
      SuperscriptBox["\[ScriptCapitalA]", "2"], "\[ScriptCapitalB]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"X", "-", "Y"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", "Y"}]}], ")"}], " ", 
        "Z"}], ")"}], 
      SuperscriptBox["\[ScriptCapitalA]", "2"], "\[ScriptCapitalC]"}], "+", 
     RowBox[{"a", " ", "X", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "Y"}], "-", 
        RowBox[{"b", " ", "Y"}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "Y"}], "+", "Z"}], ")"}]}]}], ")"}], 
      SuperscriptBox["\[ScriptCapitalB]", "2"], "\[ScriptCapitalC]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", " ", "Y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "b"}], "+", "c"}], ")"}], " ", "X"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "X"}], "+", "Z"}], ")"}]}]}], ")"}]}], ")"}], 
      SuperscriptBox["\[ScriptCapitalB]", "2"], "\[ScriptCapitalA]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}], " ", "X"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "X"}], "+", "Y"}], ")"}]}]}], ")"}], " ", "Z"}], 
       ")"}], 
      SuperscriptBox["\[ScriptCapitalC]", "2"], "\[ScriptCapitalA]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"Y", "-", "Z"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "c"}], ")"}], " ", "Z"}]}], ")"}]}], ")"}], 
      SuperscriptBox["\[ScriptCapitalC]", "2"], "\[ScriptCapitalB]"}], "+", 
     RowBox[{"a", " ", "b", " ", "X", " ", "Z", " ", 
      SuperscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
     RowBox[{"a", " ", "c", " ", "X", " ", "Y", " ", 
      SuperscriptBox["\[ScriptCapitalB]", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", "Y", " ", "Z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "c"}], ")"}], " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "Y"}], "-", 
           RowBox[{"c", " ", "Z"}]}], ")"}]}], "-", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"X", "+", "Y"}], ")"}], " ", "Z"}], "+", 
           RowBox[{"b", " ", "Y", " ", 
            RowBox[{"(", 
             RowBox[{"X", "+", "Z"}], ")"}]}]}], ")"}]}]}], ")"}], 
      "\[ScriptCapitalA]", " ", "\[ScriptCapitalB]", " ", 
      "\[ScriptCapitalC]"}]}], ")"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.675656509538574*^9, 3.6756565371851254`*^9}, {
   3.675656570919935*^9, 3.675656727433505*^9}, 3.675657143714682*^9, {
   3.706979161393839*^9, 3.7069792630414*^9}}],

Cell[BoxData["0"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.675656702503811*^9, 3.67565672785485*^9}, 
   3.675657143714941*^9, 3.706979263613345*^9, 3.707049184254487*^9, 
   3.720903378718512*^9, 3.7349667393858957`*^9}],

Cell["\<\
We then reinterpret the above expressin as an operator following the \
discussion in the paper and define the following function\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.675656962556099*^9, 3.67565700655595*^9}, 
   3.6756571437150106`*^9, {3.70697948566856*^9, 3.70697950071462*^9}, {
   3.7209020937264347`*^9, 3.7209020940385437`*^9}, {3.7209029248126698`*^9, 
   3.72090297336561*^9}, {3.720903134651722*^9, 3.7209031411598463`*^9}, 
   3.720904075580405*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]", "[", 
    RowBox[{"H_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ")"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"b", " ", "c", " ", "Y", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{"s", "\[Rule]", 
           RowBox[{"s", "-", "6"}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"3", ",", "0", ",", "k"}], "]"}]}], "+", 
      RowBox[{"a", " ", "c", " ", "X", " ", "Y", 
       RowBox[{"(", "H", ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"0", ",", "0", ",", "k"}], "]"}]}], "+", 
      RowBox[{"a", " ", "b", " ", "X", " ", "Z", " ", 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"t", "-", "6"}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"0", ",", "3", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", " ", "Y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"X", "-", "Z"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", "Z"}]}], ")"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{"s", "\[Rule]", 
           RowBox[{"s", "-", "4"}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"2", ",", "0", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"X", "-", "Y"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b"}], ")"}], " ", "Y"}]}], ")"}], " ",
          "Z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "-", "4"}]}], ",", 
           RowBox[{"t", "\[Rule]", 
            RowBox[{"t", "-", "2"}]}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"2", ",", "1", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "Y"}], "-", 
           RowBox[{"b", " ", "Y"}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "Y"}], "+", "Z"}], ")"}]}]}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"t", "-", "2"}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"0", ",", "1", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", " ", "Y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], " ", "X"}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "X"}], "+", "Z"}], ")"}]}]}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{"s", "\[Rule]", 
           RowBox[{"s", "-", "2"}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"1", ",", "0", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b", "-", "c"}], ")"}], " ", "X"}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "X"}], "+", "Y"}], ")"}]}]}], ")"}], " ", "Z"}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "-", "2"}]}], ",", 
           RowBox[{"t", "\[Rule]", 
            RowBox[{"t", "-", "4"}]}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"1", ",", "2", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "X", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"Y", "-", "Z"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "c"}], ")"}], " ", "Z"}]}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"t", "-", "4"}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"0", ",", "2", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", "Y", " ", "Z"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", "c"}], ")"}], " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", "Y"}], "-", 
            RowBox[{"c", " ", "Z"}]}], ")"}]}], "-", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"X", "+", "Y"}], ")"}], " ", "Z"}], "+", 
            RowBox[{"b", " ", "Y", " ", 
             RowBox[{"(", 
              RowBox[{"X", "+", "Z"}], ")"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"H", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "-", "2"}]}], ",", 
           RowBox[{"t", "\[Rule]", 
            RowBox[{"t", "-", "2"}]}]}], "}"}]}], ")"}], 
       RowBox[{"gamma", "[", 
        RowBox[{"1", ",", "1", ",", "k"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.675657143715055*^9, {3.707049120544709*^9, 3.707049124594418*^9}, {
   3.7209031656290693`*^9, 3.720903166832404*^9}}],

Cell[TextData[{
 "The values of X, Y, Z are given according to the l, m, n value (l+m+n=k-2) \
of the term ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalM]", "~"], "lmn"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " on which the operator acts,"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.675657044217835*^9, 3.6756571437151127`*^9}, {
  3.7209029918732653`*^9, 3.720903076514132*^9}, {3.7209034566529713`*^9, 
  3.720903458114748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lmnrule", "[", 
    RowBox[{"l_", ",", "m_", ",", "n_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "\[Rule]", " ", 
      RowBox[{"s", "+", 
       RowBox[{"4", "l"}], "-", 
       RowBox[{"4", "k"}], "+", "2"}]}], ",", 
     RowBox[{"Y", "\[Rule]", 
      RowBox[{"t", "+", 
       RowBox[{"4", "n"}], "-", 
       RowBox[{"4", "k"}], "+", "2"}]}], ",", 
     RowBox[{"Z", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "k"}], "-", "s", "-", "t"}], ")"}], "+", 
       RowBox[{"4", "m"}], "-", 
       RowBox[{"4", "k"}], "+", "2"}]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.67565714371516*^9}]
}, Open  ]],

Cell["\<\
We now check this prescription gives the correct Mellin amplitudes.\
\>", "Text",
 CellChangeTimes->{{3.7209021628785067`*^9, 3.7209021643809834`*^9}, 
   3.720902209375988*^9, {3.720902388956278*^9, 3.720902405378476*^9}}],

Cell[CellGroupData[{

Cell["k=2", "Subsubsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.675657183612104*^9, 3.6756571888816967`*^9}, 
   3.675657293325162*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["32", 
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[Upsilon]", "-", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[Upsilon]", "-", "6"}], ")"}]}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Upsilon]", "\[Rule]", 
       RowBox[{"16", "-", "6", "-", "s", "-", "t"}]}], "}"}]}], "//", 
    "Factor"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.675657196327154*^9, 3.675657212145475*^9}, {
   3.675657248964768*^9, 3.6756572933255053`*^9}, 3.707049038675387*^9, {
   3.7349666974959993`*^9, 3.734966697741262*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"\[ScriptCapitalM]t2", ",", "2"}], "]"}], "/.", 
        RowBox[{"lmnrule", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "1"}], ",", 
        RowBox[{"b", "\[Rule]", "\[Sigma]"}], ",", 
        RowBox[{"c", "\[Rule]", "\[Tau]"}]}], "}"}]}], "//", "Factor"}], 
    ")"}], "\[ScriptCapitalM]2"], "//", "Factor"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.67565722466471*^9, 3.675657238302609*^9}, 
   3.6756572933256273`*^9, {3.72090317320573*^9, 3.720903173433292*^9}}],

Cell[BoxData["1"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.67565723940987*^9, {3.675657282683051*^9, 3.6756572933258247`*^9}, 
   3.7069793115014057`*^9, 3.707049047692602*^9, 3.707049131827018*^9, 
   3.7070492061379757`*^9, 3.720903386307199*^9, 3.734966746662284*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["k=3",
 FontWeight->"Plain"]], "Subsubsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.6756573039632263`*^9, 3.67565730541508*^9}, 
   3.675657735208091*^9},
 FontWeight->"Bold"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t3", "=", 
   RowBox[{
   "\[ScriptCapitalM]t3100", "+", "\[ScriptCapitalM]t3010", "+", 
    "\[ScriptCapitalM]t3001"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t3100", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"8", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "s"}], ")"}]}], 
     RowBox[{" ", 
      RowBox[{"3", 
       SuperscriptBox["n", "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}]}]}]], "a"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t3010", "=", 
   RowBox[{"\[ScriptCapitalM]t3100", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "b"}], ",", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{"24", "-", "6", "-", "s", "-", "t"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t3001", "=", 
   RowBox[{"\[ScriptCapitalM]t3100", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "c"}], ",", 
      RowBox[{"s", "\[Rule]", "t"}], ",", 
      RowBox[{"t", "\[Rule]", "s"}]}], "}"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.675657400196801*^9, 3.675657461304422*^9}, 
   3.675657493759157*^9, {3.6756576535513353`*^9, 3.675657735208509*^9}, 
   3.7070490603689537`*^9, {3.734966703902553*^9, 3.734966704228985*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t3100", ",", "3"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", "3"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t3010", ",", "3"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", "3"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t3001", ",", "3"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", "3"}], "]"}]}], ")"}]}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "1"}], ",", 
        RowBox[{"b", "\[Rule]", "\[Sigma]"}], ",", 
        RowBox[{"c", "\[Rule]", "\[Tau]"}]}], "}"}]}], "//", "Factor"}], 
    ")"}], "/", "\[ScriptCapitalM]3"}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.675657507664865*^9, 3.675657549632287*^9}, {
  3.6756576147056837`*^9, 3.675657639169849*^9}, {3.675657726885756*^9, 
  3.675657735208644*^9}, {3.720903177397563*^9, 3.7209031832649918`*^9}}],

Cell[BoxData["1"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.675657563649313*^9, {3.675657607042935*^9, 3.675657662519886*^9}, {
   3.675657705051792*^9, 3.6756577352088623`*^9}, 3.70697931710909*^9, 
   3.707049136090899*^9, 3.707049211405323*^9, 3.720903391631295*^9, 
   3.7349667509482307`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=4", "Subsubsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.6756577392698307`*^9, 3.675657741942449*^9}, 
   3.675658092912746*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t4200", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"7425", " ", 
      SuperscriptBox["n", "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{"1525632", "-", 
        RowBox[{"661648", " ", "s"}], "+", 
        RowBox[{"102620", " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"6820", " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"165", " ", 
         SuperscriptBox["s", "4"]}]}], ")"}], ")"}], "/", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}], 
    SuperscriptBox["a", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t4020", "=", 
   RowBox[{"\[ScriptCapitalM]t4200", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "b"}], ",", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{"32", "-", "6", "-", "s", "-", "t"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t4002", "=", 
   RowBox[{"\[ScriptCapitalM]t4200", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "c"}], ",", 
      RowBox[{"s", "\[Rule]", "t"}], ",", 
      RowBox[{"t", "\[Rule]", "s"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t4101", "=", 
   RowBox[{
    FractionBox["4", 
     RowBox[{"7425", " ", 
      SuperscriptBox["n", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{"4170432", "-", 
         RowBox[{"664424", " ", "s"}], "+", 
         RowBox[{"26180", " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"664424", " ", "t"}], "+", 
         RowBox[{"105980", " ", "s", " ", "t"}], "-", 
         RowBox[{"4180", " ", 
          SuperscriptBox["s", "2"], " ", "t"}], "+", 
         RowBox[{"26180", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4180", " ", "s", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"165", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "s", "+", "t"}], ")"}]}], ")"}]}], ")"}], 
    "a", " ", "c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t4011", "=", 
   RowBox[{"\[ScriptCapitalM]t4101", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "b"}], ",", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{"32", "-", "6", "-", "s", "-", "t"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalM]t4110", "=", 
   RowBox[{"\[ScriptCapitalM]t4101", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "\[Rule]", "b"}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"32", "-", "6", "-", "s", "-", "t"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t4002", ",", "4"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", "4"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t4020", ",", "4"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"0", ",", "2", ",", "0", ",", "4"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t4200", ",", "4"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"2", ",", "0", ",", "0", ",", "4"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t4011", ",", "4"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", "4"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t4101", ",", "4"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"1", ",", "0", ",", "1", ",", "4"}], "]"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalTheta]", "[", 
           RowBox[{"\[ScriptCapitalM]t4110", ",", "4"}], "]"}], "/.", 
          RowBox[{"lmnrule", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", "4"}], "]"}]}], ")"}]}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "1"}], ",", 
        RowBox[{"b", "\[Rule]", "\[Sigma]"}], ",", 
        RowBox[{"c", "\[Rule]", "\[Tau]"}]}], "}"}]}], "//", "Factor"}], 
    ")"}], "/", "\[ScriptCapitalM]4"}], "//", "Simplify"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.675657795885005*^9, 3.675657955350403*^9}, {
   3.675658024763603*^9, 3.675658062765267*^9}, 3.6756580929132223`*^9, {
   3.707049082064938*^9, 3.707049090902728*^9}, {3.720903189525525*^9, 
   3.7209031988165283`*^9}, {3.7349667103771687`*^9, 3.734966713763657*^9}}],

Cell[BoxData["1"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.675657973352363*^9, {3.675658081202577*^9, 3.675658092913542*^9}, 
   3.70697933551357*^9, 3.7070491099622307`*^9, 3.707049154715789*^9, 
   3.70704922869057*^9, 3.720903409548662*^9, 3.734966769248558*^9}]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["R-symmetry monomials",
 FontSlant->"Italic"]], "Section",
 CellChangeTimes->{{3.720901721072507*^9, 3.720901725468326*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y00", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y10", "=", 
   RowBox[{"(", 
    RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y11", "=", 
   RowBox[{"(", 
    RowBox[{"\[Sigma]", "+", "\[Tau]", "-", 
     RowBox[{"2", "/", "5"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y21", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], "-", 
    SuperscriptBox["\[Tau]", "2"], "-", 
    RowBox[{
     FractionBox["4", "7"], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y22", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], "+", 
    SuperscriptBox["\[Tau]", "2"], "+", 
    RowBox[{"4", "\[Sigma]", " ", "\[Tau]"}], "-", 
    RowBox[{
     FractionBox["8", "9"], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "+", 
    FractionBox["8", "63"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y20", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], "+", 
    SuperscriptBox["\[Tau]", "2"], "-", 
    RowBox[{"2", "\[Sigma]", " ", "\[Tau]"}], "-", 
    RowBox[{
     FractionBox["2", "3"], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "+", 
    FractionBox["1", "6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y33", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "3"], "+", 
    RowBox[{"9", 
     SuperscriptBox["\[Sigma]", "2"], "\[Tau]"}], "+", 
    RowBox[{"9", "\[Sigma]", " ", 
     SuperscriptBox["\[Tau]", "2"]}], "+", 
    SuperscriptBox["\[Tau]", "3"], "-", 
    RowBox[{
     FractionBox["18", "13"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "+", 
       SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["72", "13"], "\[Sigma]", " ", "\[Tau]"}], "+", 
    RowBox[{
     FractionBox["72", 
      RowBox[{"11", " ", "13"}]], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "-", 
    FractionBox["48", 
     RowBox[{"9", " ", "11", " ", "13"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y32", "=", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "3"], "+", 
    RowBox[{"3", 
     SuperscriptBox["\[Sigma]", "2"], "\[Tau]"}], "-", 
    RowBox[{"3", "\[Sigma]", " ", 
     SuperscriptBox["\[Tau]", "2"]}], "-", 
    SuperscriptBox["\[Tau]", "3"], "-", 
    RowBox[{
     FractionBox["12", "11"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "-", 
       SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["24", 
      RowBox[{"9", " ", "11"}]], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "-", "\[Tau]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y31", "=", " ", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "3"], "-", 
    RowBox[{
     SuperscriptBox["\[Sigma]", "2"], "\[Tau]"}], "-", 
    RowBox[{"\[Sigma]", " ", 
     SuperscriptBox["\[Tau]", "2"]}], "+", 
    SuperscriptBox["\[Tau]", "3"], "-", 
    RowBox[{
     FractionBox["32", 
      RowBox[{"9", " ", "3"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "2"], "+", 
       SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "8"}], 
      RowBox[{"9", " ", "3"}]], "\[Sigma]", " ", "\[Tau]"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "17"}], 
      RowBox[{"6", " ", "9", " ", "3"}]], 
     RowBox[{"(", 
      RowBox[{"\[Sigma]", "+", "\[Tau]"}], ")"}]}], "-", 
    FractionBox["8", 
     RowBox[{"6", " ", "9", " ", "3"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.656783361404652*^9, 3.65678339813412*^9}, {
  3.656783439338139*^9, 3.6567837230667267`*^9}, {3.656783899179579*^9, 
  3.6567839059664583`*^9}, {3.6567845040090847`*^9, 3.6567846045783787`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Relevant exchange diagrams ", "Section",
  FontSlant->"Italic"],
 StyleBox["(for the position space method)",
  FontSlant->"Italic"]
}], "Section",
 CellChangeTimes->{{3.675659185559331*^9, 3.6756592437597322`*^9}}],

Cell[CellGroupData[{

Cell["k=2", "Subsubsection",
 CellChangeTimes->{{3.67565925439782*^9, 3.675659288120016*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
       RowBox[{"3", " ", "u", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}], 
    "5184"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"4", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3456"]}], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"3", " ", "v", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
      RowBox[{"4", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "4", ",", "4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"4", " ", "u", " ", "v", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "4"}], "]"}]}], "+", 
      RowBox[{"4", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
      RowBox[{"4", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensor", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "270"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "36"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "5", ",", "4"}], "]"}]}], "-", 
      RowBox[{"54", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
      RowBox[{"40", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
      RowBox[{"40", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "5", ",", "4"}], "]"}]}], "-", 
      RowBox[{"25", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "3", ",", "5", ",", "5"}], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.675659414482888*^9, 3.675659417946816*^9}, {
  3.6756594604780893`*^9, 3.6756594929093018`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=3", "Subsubsection",
 CellChangeTimes->{{3.675659510377928*^9, 3.67565951306282*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tensor", "[", 
    RowBox[{"6", ",", "6"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "16000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "72"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "7", ",", "6"}], "]"}]}], "-", 
      RowBox[{"180", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "3", ",", "6", ",", "6"}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "2", ",", "7", ",", "7"}], "]"}]}], "+", 
      RowBox[{"120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "7", ",", "6"}], "]"}]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "-", 
      RowBox[{"70", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "3", ",", "7", ",", "7"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
      RowBox[{"105", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "-", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "4", ",", "7", ",", "7"}], "]"}]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"6", ",", "5"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "6912000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"60", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "3", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"60", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"60", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "7", ",", "6"}], "]"}]}], "+", 
      RowBox[{"120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "4", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "7", ",", "6"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"105", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "7", ",", "6"}], "]"}]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"120", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"3", ",", "4", ",", "7", ",", "6"}], "]"}]}], "+", 
            RowBox[{"7", " ", "u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"4", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
               RowBox[{"8", " ", "u", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "11520000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
      RowBox[{"5", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "6", ",", "6"}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
            RowBox[{"7", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensor", "[", 
    RowBox[{"6", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3888000"]}], "7", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"80", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "5", ",", "7", ",", "7"}], "]"}]}], "-", 
      RowBox[{"48", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"192", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "4", ",", "7", ",", "7"}], "]"}]}], "-", 
      RowBox[{"48", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"48", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], "-", 
      RowBox[{"224", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}]}], "-", 
      RowBox[{"252", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}]}], "+", 
      RowBox[{"252", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}]}], "+", 
      RowBox[{"6", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "6", ",", "7", ",", "7"}], "]"}]}], "-", 
         RowBox[{"40", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "7", ",", "7"}], "]"}]}], "-", 
         RowBox[{"8", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
         RowBox[{"39", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "7", ",", "7", ",", "7"}], "]"}]}], "-", 
         RowBox[{"42", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "6", ",", "7", ",", "7"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"234", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "5", ",", "7", ",", "7"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"6", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "6912000"]}], "7", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"7", " ", "v", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "5", ",", "7", ",", "6"}], "]"}]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "7", ",", "6"}], "]"}]}], "-", 
      RowBox[{"8", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{"8", " ", "u", " ", "v", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}], "+", 
      RowBox[{"8", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{"8", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"6", ",", "8"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"4", ",", "4", ",", "6", ",", "6"}], "]"}]}], "+", 
       RowBox[{"7", " ", "u", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}]}], ")"}]}], 
    "2304000"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"6", ",", "10"}], "]"}], "=", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "5"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}]}], "2304000"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"6", ",", "11"}], "]"}], "=", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "6", ",", "7"}], "]"}], "-", 
       RowBox[{"v", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"5", ",", "6", ",", "7", ",", "6"}], "]"}]}], "-", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "6", ",", "7"}], "]"}], "+", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "7", ",", "6"}], "]"}]}], ")"}]}], 
    "864000"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.67565958063107*^9, 3.675659588355036*^9}, {
  3.675659627083626*^9, 3.675659685274589*^9}, {3.675659723165098*^9, 
  3.675659826717993*^9}, {3.675659858682065*^9, 3.675659864007771*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["k=4", "Subsubsection",
 CellChangeTimes->{{3.675659874502715*^9, 3.675659876081098*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tensor", "[", 
    RowBox[{"8", ",", "6"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "222264000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "20160"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"16800", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"16800", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"70560", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "3", ",", "8", ",", "8"}], "]"}]}], "-", 
      RowBox[{"11200", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "2", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"44800", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"44800", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"94080", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "8", ",", "8"}], "]"}]}], "-", 
      RowBox[{"25200", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "3", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"50400", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"70560", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "-", 
      RowBox[{"25200", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "4", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"33600", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"33600", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"35280", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "-", 
      RowBox[{"15400", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"15400", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"15400", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"12936", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}], "-", 
      RowBox[{"6600", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"5280", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"5280", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"2145", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"8", ",", "5"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "5689958400"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"420", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "3", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"420", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"420", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "2", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"1120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"3", ",", "4", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"1120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1120", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "3", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"1260", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "5", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1260", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"840", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"840", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"385", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"385", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"385", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"132", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"420", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"2", ",", "3", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"1120", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "4", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"1260", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"840", " ", 
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"385", " ", 
          SuperscriptBox["u", "4"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"132", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"132", " ", 
       SuperscriptBox["u", "5"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"8", ",", "4"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "9957427200"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"120", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"2", ",", "2", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"7", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"3", ",", "3", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"80", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"4", ",", "4", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"60", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["u", "3"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensor", "[", 
    RowBox[{"8", ",", "10"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "444528000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1000"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"800", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"2400", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "4", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"800", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"800", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"2560", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"3850", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "9", ",", "9"}], "]"}]}], "-", 
      RowBox[{"1430", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1540", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"3575", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1540", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1540", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"3520", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"2310", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "-", 
      RowBox[{"990", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1320", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"2640", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1320", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"1320", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"1980", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"858", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "-", 
      RowBox[{"858", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2400"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"3000", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"800", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "325"}], " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"5", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
               RowBox[{"350", " ", 
                RowBox[{"Db", "[", 
                 RowBox[{"6", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
               RowBox[{"u", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"140", " ", 
                   RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "80"}], " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"6", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
                    RowBox[{"70", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
                    RowBox[{"40", " ", "u", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
                    RowBox[{"39", " ", "u", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"7", ",", "9", ",", "9", ",", "9"}], "]"}]}], "+", 
                    RowBox[{"26", " ", "u", " ", 
                    RowBox[{"Db", "[", 
                    RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      
      RowBox[{"1287", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"8", ",", "9"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "9483264000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"504", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "5", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"504", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"504", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "4", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"720", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"720", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"720", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"495", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"495", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"495", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"220", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"504", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"4", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"5", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"144", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"99", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["u", "2"], " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"220", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"220", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"8", ",", "8"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "7112448000"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"4", ",", "4", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"168", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "+", 
         RowBox[{"5", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
            RowBox[{"11", " ", "u", " ", 
             RowBox[{"Db", "[", 
              RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"8", ",", "10"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"5", ",", "5", ",", "8", ",", "8"}], "]"}]}], "+", 
       RowBox[{"90", " ", "u", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
       RowBox[{"55", " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"Db", "[", 
         RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], ")"}]}], 
    "7112448000"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"8", ",", "11"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "1422489600"], 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"45", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"45", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"45", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "5", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"55", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"55", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"55", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"55", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"8", ",", "12"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"6", ",", "6", ",", "8", ",", "8"}], "]"}]}], "+", 
       RowBox[{"11", " ", "u", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}]}], ")"}]}], 
    "1422489600"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensor", "[", 
    RowBox[{"8", ",", "14"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "1155772800"], "11", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "84"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"48", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"216", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "6", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"48", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"48", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "8", ",", "8", ",", "8"}], "]"}]}], "+", 
      RowBox[{"260", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "-", 
      RowBox[{"260", " ", 
       SuperscriptBox["u", "2"], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "216"}], " ", 
          RowBox[{"Db", "[", 
           RowBox[{"6", ",", "8", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"252", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "7", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"48", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
         RowBox[{"247", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"7", ",", "9", ",", "9", ",", "9"}], "]"}]}], "+", 
         RowBox[{"260", " ", "u", " ", 
          RowBox[{"Db", "[", 
           RowBox[{"8", ",", "8", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"247", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"9", ",", "7", ",", "9", ",", "9"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"8", ",", "13"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "5689958400"]}], "11", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["u", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "11"}], " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"11", " ", "v", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"6", ",", "7", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"11", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"11", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "6", ",", "9", ",", "8"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", "v", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "+", 
      RowBox[{"12", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}]}], "-", 
      RowBox[{"12", " ", "u", " ", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vector", "[", 
    RowBox[{"8", ",", "15"}], "]"}], "=", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Db", "[", 
        RowBox[{"7", ",", "8", ",", "8", ",", "9"}], "]"}], "-", 
       RowBox[{"v", " ", 
        RowBox[{"Db", "[", 
         RowBox[{"7", ",", "8", ",", "9", ",", "8"}], "]"}]}], "-", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "8", ",", "9"}], "]"}], "+", 
       RowBox[{"Db", "[", 
        RowBox[{"8", ",", "7", ",", "9", ",", "8"}], "]"}]}], ")"}]}], 
    "474163200"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalar", "[", 
    RowBox[{"8", ",", "14"}], "]"}], "=", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["u", "7"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"7", ",", "7", ",", "8", ",", "8"}], "]"}]}], "1422489600"]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.675659916649065*^9, 3.675660194228176*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{970, 592},
WindowMargins->{{38, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "ConfidentialReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 351, 10, 66, "Chapter"],
Cell[CellGroupData[{
Cell[956, 36, 155, 2, 64, "Section"],
Cell[1114, 40, 1723, 42, 150, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[2874, 87, 164, 2, 50, "Section"],
Cell[CellGroupData[{
Cell[3063, 93, 91, 1, 44, "Subsection"],
Cell[3157, 96, 14860, 356, 566, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18054, 457, 91, 1, 36, "Subsection"],
Cell[18148, 460, 47859, 1096, 1760, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[66044, 1561, 91, 1, 36, "Subsection"],
Cell[66138, 1564, 102060, 2392, 3807, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[168247, 3962, 157, 2, 50, "Section"],
Cell[CellGroupData[{
Cell[168429, 3968, 93, 1, 44, "Subsection"],
Cell[168525, 3971, 18379, 447, 446, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[186941, 4423, 93, 1, 36, "Subsection"],
Cell[187037, 4426, 110182, 2616, 3092, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[297256, 7047, 92, 1, 36, "Subsection"],
Cell[297351, 7050, 381987, 8807, 12687, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[679375, 15862, 491, 13, 41, "Subsection"],
Cell[679869, 15877, 193, 2, 30, "Text"],
Cell[680065, 15881, 1606, 49, 57, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[681674, 15932, 102, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[681801, 15937, 1115, 30, 24, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[682919, 15969, 353, 6, 30, "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[683275, 15977, 4292, 122, 85, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[687570, 16101, 268, 4, 20, "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[687841, 16107, 523, 9, 30, "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[688367, 16118, 6275, 188, 183, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[694645, 16308, 527, 13, 34, "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[695175, 16323, 779, 23, 20, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[695969, 16349, 233, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[696227, 16357, 177, 3, 35, "Subsubsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[696407, 16362, 1131, 32, 44, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[697541, 16396, 797, 20, 41, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[698341, 16418, 319, 5, 20, "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[698697, 16428, 239, 5, 29, "Subsubsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[698939, 16435, 2028, 59, 98, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[700970, 16496, 1479, 36, 38, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[702452, 16534, 345, 6, 20, "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[702834, 16545, 177, 3, 29, "Subsubsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[703014, 16550, 7073, 199, 280, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[710090, 16751, 314, 5, 20, "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[710465, 16763, 147, 2, 50, "Section"],
Cell[710615, 16767, 3913, 120, 287, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[714565, 16892, 242, 6, 50, "Section"],
Cell[CellGroupData[{
Cell[714832, 16902, 93, 1, 35, "Subsubsection"],
Cell[714928, 16905, 3322, 92, 192, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[718287, 17002, 93, 1, 29, "Subsubsection"],
Cell[718383, 17005, 12008, 323, 640, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[730428, 17333, 94, 1, 29, "Subsubsection"],
Cell[730525, 17336, 27552, 721, 1439, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


